Non-Shannon inequalities in the entropy vector approach to causal structures

A causal structure is a relationship between observed variables that in general restricts the possible correlations between them. This relationship can be mediated by unobserved systems, modelled by random variables in the classical case or joint quantum systems in the quantum case. One way to differentiate between the correlations realisable by two different causal structures is to use entropy vectors, i.e., vectors whose components correspond to the entropies of each subset of the observed variables. To date, the starting point for deriving entropic constraints within causal structures are the so-called Shannon inequalities (positivity of entropy, conditional entropy and conditional mutual information). In the present work we investigate what happens when non-Shannon entropic inequalities are included as well. We show that in general these lead to tighter outer approximations of the set of realisable entropy vectors and hence enable a sharper distinction of different causal structures. Since non-Shannon inequalities can only be applied amongst classical variables, it might be expected that their use enables an entropic distinction between classical and quantum causal structures. However, this remains an open question. We also introduce techniques for deriving inner approximations to the allowed sets of entropy vectors for a given causal structure. These are useful for proving tightness of outer approximations or for finding interesting regions of entropy space. We illustrate these techniques in several scenarios, including the triangle causal structure.

==> anc/SupplementaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    655052,      16688]
NotebookOptionsPosition[    654475,      16665]
NotebookOutlinePosition[    654817,      16680]
CellTagsIndexPosition[    654774,      16677]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Inequalities for the triangle scenario (classical case)", "Subsection",
 CellChangeTimes->{{3.71620655917719*^9, 3.716206576635255*^9}, {
  3.716208266523627*^9, 3.7162082666356497`*^9}, {3.716210159413844*^9, 
  3.716210161573709*^9}}],

Cell["\<\
In the following we provide the inequalities obtained from the calculations \
labelled Case 1 and Case 2 in Section III of the article \
\[OpenCurlyDoubleQuote]Non - Shannon inequalities in the entropy vector \
approach to causal structures\[CloseCurlyDoubleQuote]. These inequalities are \
of the form a H (X) + b H (Y) + c H (Z) + d H (XY) + e H (XZ) + f H (YZ) + g \
H (XYZ) \[GreaterEqual] 0. The coefficients a, b, c, d, e, f and g of all \
irredundant inequalities are in the following listed as the rows of a matrix.\
\>", "Text",
 CellChangeTimes->{{3.7162069441073685`*^9, 3.716206961909353*^9}, {
  3.716206992356022*^9, 3.716207088029649*^9}, {3.7162082522928677`*^9, 
  3.7162082525730667`*^9}, {3.7162084876037188`*^9, 3.716208503689339*^9}, {
  3.716210324018527*^9, 3.716210325657267*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"case1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "4", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "6", ",", "4", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "4", ",", "6", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "7", ",", "4", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "4", ",", "7", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "7", ",", "6", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "6", ",", "7", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "6", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "7", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "6", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "6", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "7", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "6", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "7", ",", "7", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", "11", ",", "11", ",", "9", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", "11", ",", "9", ",", "11", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", "9", ",", "11", ",", "11", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "6", ",", "8", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "7", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "5"}], ",", "7", ",", "6", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "8", ",", "6", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "9", ",", "7", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", "8", ",", "6", ",", "6", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "6", ",", "7", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "7", ",", "9", ",", "6", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "7", ",", "6", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "9", ",", "8", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "8", ",", "9", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", "9", ",", "9", ",", "8", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", "8", ",", "9", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", "9", ",", "9", ",", "8", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", "9", ",", "8", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "12", ",", "9", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "9", ",", "12", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", "12", ",", "12", ",", "9", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", "9", ",", "12", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "12", ",", "9", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "9", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "12", ",", "13", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "13", ",", "12", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", "13", ",", "12", ",", "12", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "17", ",", "15", ",", "15", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "15", ",", "17", ",", "15", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "15", ",", "15", ",", "17", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "21"}], ",", "20", ",", "15", ",", "20", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "21"}], ",", "15", ",", "20", ",", "20", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "21"}], ",", "20", ",", "20", ",", "15", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "21"}], ",", "15", ",", "20", ",", "20", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "20"}], ",", "20", ",", "20", ",", "15", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "20"}], ",", "20", ",", "15", ",", "20", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "9"}], ",", "11", ",", "11", ",", "12", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", "11", ",", "12", ",", "11", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "7"}], ",", "12", ",", "11", ",", "11", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "26", ",", "24", ",", "18", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "26", ",", "18", ",", "24", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "24", ",", "26", ",", "18", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "24", ",", "18", ",", "26", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "18", ",", "26", ",", "24", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "18", ",", "24", ",", "26", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", "23", ",", "18", ",", "20", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", "18", ",", "23", ",", "20", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", "23", ",", "20", ",", "18", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", "18", ",", "20", ",", "23", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", "20", ",", "23", ",", "18", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", "20", ",", "18", ",", "23", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", "11", ",", "14", ",", "13", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", "11", ",", "13", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", "14", ",", "11", ",", "13", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", "13", ",", "11", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "14", ",", "13", ",", "11", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "13", ",", "14", ",", "11", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "12"}], ",", "14", ",", "14", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "11"}], ",", "14", ",", "14", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "14", ",", "14", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "14"}], ",", "14", ",", "15", ",", "17", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "12"}], ",", "15", ",", "14", ",", "17", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "14"}], ",", "14", ",", "17", ",", "15", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", "17", ",", "14", ",", "15", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "12"}], ",", "15", ",", "17", ",", "14", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "10"}], ",", "17", ",", "15", ",", "14", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", "17", ",", "16", ",", "18", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", "16", ",", "17", ",", "18", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", "17", ",", "18", ",", "16", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", "16", ",", "18", ",", "17", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", "18", ",", "17", ",", "16", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", "18", ",", "16", ",", "17", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "24"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "26", ",", "24", ",", "24", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "24"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "24", ",", "26", ",", "24", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "24"}], ",", 
       RowBox[{"-", "27"}], ",", "26", ",", "24", ",", "24", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "24"}], ",", 
       RowBox[{"-", "27"}], ",", "24", ",", "24", ",", "26", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "24"}], ",", "24", ",", "26", ",", "24", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "24"}], ",", "24", ",", "24", ",", "26", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "21", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", "21", ",", "22", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "22", ",", "21", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", "21", ",", "22", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", "22", ",", "22", ",", "21", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", "22", ",", "21", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "22", ",", "23", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "18"}], ",", "22", ",", "22", ",", "23", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "23", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", "23", ",", "22", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", "22", ",", "23", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", "23", ",", "22", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "21"}], ",", "22", ",", "23", ",", "26", ",", 
       RowBox[{"-", "28"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "19"}], ",", "23", ",", "22", ",", "26", ",", 
       RowBox[{"-", "28"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "21"}], ",", "22", ",", "26", ",", "23", ",", 
       RowBox[{"-", "28"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "15"}], ",", "26", ",", "22", ",", "23", ",", 
       RowBox[{"-", "28"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "19"}], ",", "23", ",", "26", ",", "22", ",", 
       RowBox[{"-", "28"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "15"}], ",", "26", ",", "23", ",", "22", ",", 
       RowBox[{"-", "28"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "23"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "22"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "23"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "20"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "22"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "20"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "25"}], ",", "27", ",", "28", ",", "30", ",", 
       RowBox[{"-", "33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "23"}], ",", "28", ",", "27", ",", "30", ",", 
       RowBox[{"-", "33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "25"}], ",", "27", ",", "30", ",", "28", ",", 
       RowBox[{"-", "33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "19"}], ",", "30", ",", "27", ",", "28", ",", 
       RowBox[{"-", "33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", "28", ",", "30", ",", "27", ",", 
       RowBox[{"-", "33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", "30", ",", "28", ",", "27", ",", 
       RowBox[{"-", "33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "33"}], ",", "35", ",", "35", ",", "33", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "32"}], ",", "35", ",", "35", ",", "33", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "33"}], ",", "35", ",", "33", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "30"}], ",", "33", ",", "35", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "32"}], ",", "35", ",", "33", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "30"}], ",", "33", ",", "35", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", "41", ",", "41", ",", "45", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "46"}], ",", "41", ",", "45", ",", "41", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "42"}], ",", "45", ",", "41", ",", "41", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "29"}], ",", "27", ",", "30", ",", "36", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "23"}], ",", "30", ",", "27", ",", "36", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "29"}], ",", "27", ",", "36", ",", "30", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "19"}], ",", "36", ",", "27", ",", "30", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", "30", ",", "36", ",", "27", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", "36", ",", "30", ",", "27", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", "35", ",", "36", ",", "44", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", "36", ",", "35", ",", "44", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "39"}], ",", "35", ",", "44", ",", "36", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "29"}], ",", "44", ",", "35", ",", "36", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "33"}], ",", "36", ",", "44", ",", "35", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "29"}], ",", "44", ",", "36", ",", "35", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "58", ",", "48", ",", "60", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "48", ",", "58", ",", "60", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", "58", ",", "60", ",", "48", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", "48", ",", "60", ",", "58", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", "60", ",", "58", ",", "48", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", "60", ",", "48", ",", "58", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", "41", ",", "39", ",", "42", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", "39", ",", "41", ",", "42", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", "41", ",", "42", ",", "39", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", "39", ",", "42", ",", "41", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", "42", ",", "41", ",", "39", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", "42", ",", "39", ",", "41", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "59", ",", "57", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "57", ",", "59", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", "59", ",", "57", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", "57", ",", "57", ",", "59", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", "57", ",", "59", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", "57", ",", "57", ",", "59", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", "48", ",", "43", ",", "50", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", "43", ",", "48", ",", "50", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", "48", ",", "50", ",", "43", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", "43", ",", "50", ",", "48", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", "50", ",", "48", ",", "43", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", "50", ",", "43", ",", "48", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", "56", ",", "54", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", "54", ",", "56", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", "56", ",", "54", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", "54", ",", "54", ",", "56", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", "54", ",", "56", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", "54", ",", "54", ",", "56", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", "82", ",", "72", ",", "85", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", "72", ",", "82", ",", "85", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", "82", ",", "85", ",", "72", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", "72", ",", "85", ",", "82", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", "85", ",", "82", ",", "72", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", "85", ",", "72", ",", "82", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "63"}], ",", "56", ",", "60", ",", "72", ",", 
       RowBox[{"-", "68"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "51"}], ",", "60", ",", "56", ",", "72", ",", 
       RowBox[{"-", "68"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "63"}], ",", "56", ",", "72", ",", "60", ",", 
       RowBox[{"-", "68"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "45"}], ",", "72", ",", "56", ",", "60", ",", 
       RowBox[{"-", "68"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", "60", ",", "72", ",", "56", ",", 
       RowBox[{"-", "68"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", "72", ",", "60", ",", "56", ",", 
       RowBox[{"-", "68"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", "94", ",", "84", ",", "90", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", "84", ",", "94", ",", "90", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", "94", ",", "90", ",", "84", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", "84", ",", "90", ",", "94", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", "90", ",", "94", ",", "84", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", "90", ",", "84", ",", "94", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "63"}], ",", "73", ",", "73", ",", "75", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "58"}], ",", "73", ",", "73", ",", "75", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "63"}], ",", "73", ",", "75", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "56"}], ",", "75", ",", "73", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "58"}], ",", "73", ",", "75", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "56"}], ",", "75", ",", "73", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "73"}], ",", "73", ",", "78", ",", "90", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "63"}], ",", "78", ",", "73", ",", "90", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "73"}], ",", "73", ",", "90", ",", "78", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "51"}], ",", "90", ",", "73", ",", "78", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "63"}], ",", "78", ",", "90", ",", "73", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "51"}], ",", "90", ",", "78", ",", "73", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", "147", ",", "137", ",", "155", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", "137", ",", "147", ",", "155", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", "147", ",", "155", ",", "137", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", "137", ",", "155", ",", "147", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", "155", ",", "147", ",", "137", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", "155", ",", "137", ",", "147", ",", 
       RowBox[{"-", "125"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6702428679018793`*^9, 3.670242869577631*^9}, 
   3.6702446264952784`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"case2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "4", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "4", ",", "7", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "6", ",", "7", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "7", ",", "6", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "7", ",", "4", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "4", ",", "6", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "6", ",", "4", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "6", ",", "8", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", "8", ",", "6", ",", "6", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "8", ",", "6", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "7", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "6", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", "6", ",", "6", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "6", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "7", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", "7", ",", "6", ",", "6", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "7", ",", "7", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "8", ",", "9", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", "9", ",", "8", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", "8", ",", "9", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", "9", ",", "8", ",", "9", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", "9", ",", "9", ",", "8", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", "9", ",", "9", ",", "8", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "10", ",", "5", ",", "11", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "5", ",", "10", ",", "11", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "5", ",", "11", ",", "10", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "10", ",", "11", ",", "5", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "11", ",", "5", ",", "10", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "11", ",", "10", ",", "5", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "10", ",", "11", ",", "11", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "11", ",", "10", ",", "11", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", "10", ",", "11", ",", "11", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", "11", ",", "10", ",", "11", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", "11", ",", "11", ",", "10", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "11"}], ",", "11", ",", "11", ",", "10", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "9"}], ",", "10", ",", "10", ",", "15", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "9"}], ",", "11", ",", "11", ",", "12", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "7"}], ",", "12", ",", "11", ",", "11", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", "11", ",", "12", ",", "11", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "4"}], ",", "15", ",", "10", ",", "10", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "9"}], ",", "10", ",", "15", ",", "10", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", "11", ",", "11", ",", "9", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", "9", ",", "11", ",", "11", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "12"}], ",", "11", ",", "9", ",", "11", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "9", ",", "12", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "12", ",", "9", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "9", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", "9", ",", "12", ",", "12", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "12", ",", "9", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "11"}], ",", "12", ",", "12", ",", "9", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "12", ",", "13", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "13", ",", "12", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", "13", ",", "12", ",", "12", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", "13", ",", "14", ",", "13", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", "14", ",", "13", ",", "13", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", "13", ",", "13", ",", "14", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", "13", ",", "14", ",", "13", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", "13", ",", "13", ",", "14", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "13"}], ",", "14", ",", "13", ",", "13", ",", 
       RowBox[{"-", "13"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "11"}], ",", "14", ",", "14", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "12"}], ",", "14", ",", "14", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "11"}], ",", "14", ",", "14", ",", "14", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", "10", ",", "16", ",", "16", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", "16", ",", "10", ",", "16", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "14"}], ",", "16", ",", "10", ",", "16", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "15"}], ",", "10", ",", "16", ",", "16", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "14"}], ",", "16", ",", "16", ",", "10", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "15"}], ",", "16", ",", "16", ",", "10", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", "11", ",", "16", ",", "16", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", "16", ",", "16", ",", "11", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", "16", ",", "11", ",", "16", ",", 
       RowBox[{"-", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", "16", ",", "17", ",", "18", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", "17", ",", "16", ",", "18", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", "18", ",", "16", ",", "17", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", "18", ",", "17", ",", "16", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", "16", ",", "18", ",", "17", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "15"}], ",", "17", ",", "18", ",", "16", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "15", ",", "15", ",", "17", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "15", ",", "17", ",", "15", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "17", ",", "15", ",", "15", ",", 
       RowBox[{"-", "11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", "17", ",", "17", ",", "18", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "11"}], ",", "18", ",", "17", ",", "17", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "11"}], ",", 
       RowBox[{"-", "15"}], ",", "17", ",", "18", ",", "17", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", "17", ",", "18", ",", "20", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", "18", ",", "17", ",", "20", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "16", ",", "19", ",", "18", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", "19", ",", "16", ",", "18", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "12"}], ",", "20", ",", "17", ",", "18", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "12"}], ",", "20", ",", "18", ",", "17", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "17"}], ",", "17", ",", "20", ",", "18", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "17"}], ",", "18", ",", "20", ",", "17", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", "16", ",", "18", ",", "19", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", "18", ",", "16", ",", "19", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", "18", ",", "19", ",", "16", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", "19", ",", "18", ",", "16", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "16"}], ",", "19", ",", "19", ",", "18", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "17"}], ",", "19", ",", "19", ",", "18", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "15"}], ",", "18", ",", "19", ",", "19", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "17"}], ",", "19", ",", "18", ",", "19", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "15"}], ",", "18", ",", "19", ",", "19", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "15"}], ",", 
       RowBox[{"-", "16"}], ",", "19", ",", "18", ",", "19", ",", 
       RowBox[{"-", "20"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", "16", ",", "20", ",", "19", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", "20", ",", "16", ",", "19", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "17"}], ",", "19", ",", "16", ",", "20", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "20"}], ",", "16", ",", "19", ",", "20", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "17"}], ",", "19", ",", "20", ",", "16", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "20"}], ",", "20", ",", "19", ",", "16", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", "18", ",", "18", ",", "21", ",", 
       RowBox[{"-", "17"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "20"}], ",", "18", ",", "21", ",", "18", ",", 
       RowBox[{"-", "17"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "17"}], ",", "21", ",", "18", ",", "18", ",", 
       RowBox[{"-", "17"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", "19", ",", "19", ",", "23", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "14"}], ",", "23", ",", "19", ",", "19", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "20"}], ",", "19", ",", "23", ",", "19", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "22"}], ",", "21", ",", "16", ",", "21", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "22"}], ",", "16", ",", "21", ",", "21", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "21"}], ",", "21", ",", "16", ",", "21", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "21"}], ",", "21", ",", "21", ",", "16", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "22"}], ",", "21", ",", "21", ",", "16", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "22"}], ",", "16", ",", "21", ",", "21", ",", 
       RowBox[{"-", "14"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", "21", ",", "22", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "21", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", "22", ",", "21", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", "22", ",", "22", ",", "21", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", "21", ",", "22", ",", "22", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "22", ",", "21", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", "18", ",", "23", ",", "20", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", "23", ",", "18", ",", "20", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", "18", ",", "20", ",", "23", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", "20", ",", "18", ",", "23", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", "20", ",", "23", ",", "18", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "21"}], ",", 
       RowBox[{"-", "23"}], ",", "23", ",", "20", ",", "18", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "18"}], ",", "22", ",", "22", ",", "23", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "22", ",", "23", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", "23", ",", "22", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "19"}], ",", "22", ",", "23", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "18"}], ",", 
       RowBox[{"-", "16"}], ",", "23", ",", "22", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "18"}], ",", "22", ",", "23", ",", "22", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", "24", ",", "25", ",", "23", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", "25", ",", "24", ",", "23", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", "23", ",", "24", ",", "25", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", "23", ",", "25", ",", "24", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", "24", ",", "23", ",", "25", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "19"}], ",", 
       RowBox[{"-", "23"}], ",", "25", ",", "23", ",", "24", ",", 
       RowBox[{"-", "24"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "24"}], ",", 
       RowBox[{"-", "22"}], ",", "25", ",", "26", ",", "25", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "24"}], ",", "26", ",", "25", ",", "25", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "24"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "22"}], ",", "25", ",", "25", ",", "26", ",", 
       RowBox[{"-", "26"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "27", ",", "25", ",", "19", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "25", ",", "19", ",", "27", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "19", ",", "25", ",", "27", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "25", ",", "27", ",", "19", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "27", ",", "19", ",", "25", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "19", ",", "27", ",", "25", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "19", ",", "28", ",", "27", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", "28", ",", "19", ",", "27", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "25"}], ",", "27", ",", "19", ",", "28", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "27"}], ",", "19", ",", "27", ",", "28", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "25"}], ",", "27", ",", "28", ",", "19", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "27"}], ",", "28", ",", "27", ",", "19", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "22"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "23"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "20"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "23"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "22"}], ",", 
       RowBox[{"-", "20"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "20"}], ",", 
       RowBox[{"-", "22"}], ",", "27", ",", "27", ",", "27", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "25", ",", "27", ",", "25", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", "27", ",", "25", ",", "25", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "28"}], ",", "25", ",", "25", ",", "27", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "28"}], ",", "27", ",", "25", ",", "25", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "25"}], ",", "25", ",", "25", ",", "27", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "25"}], ",", "25", ",", "27", ",", "25", ",", 
       RowBox[{"-", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", "29", ",", "18", ",", "29", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", "18", ",", "29", ",", "29", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "30"}], ",", "29", ",", "29", ",", "18", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "30"}], ",", "18", ",", "29", ",", "29", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "29"}], ",", "29", ",", "18", ",", "29", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "29"}], ",", "29", ",", "29", ",", "18", ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "26"}], ",", "30", ",", "30", ",", "28", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "27"}], ",", "30", ",", "30", ",", "28", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "23"}], ",", "28", ",", "30", ",", "30", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "27"}], ",", "30", ",", "28", ",", "30", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "23"}], ",", "28", ",", "30", ",", "30", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "23"}], ",", 
       RowBox[{"-", "26"}], ",", "30", ",", "28", ",", "30", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", "26", ",", "26", ",", "31", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", "26", ",", "31", ",", "26", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", "31", ",", "26", ",", "26", ",", 
       RowBox[{"-", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", "31", ",", "23", ",", "32", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", "23", ",", "31", ",", "32", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "32"}], ",", "31", ",", "32", ",", "23", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "29"}], ",", "32", ",", "23", ",", "31", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "32"}], ",", "23", ",", "32", ",", "31", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "29"}], ",", "32", ",", "31", ",", "23", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "34"}], ",", "34", ",", "32", ",", "28", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "34"}], ",", "32", ",", "34", ",", "28", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "32"}], ",", "28", ",", "32", ",", "34", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "34"}], ",", "34", ",", "28", ",", "32", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "32"}], ",", "28", ",", "34", ",", "32", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "34"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "34"}], ",", "32", ",", "28", ",", "34", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "28"}], ",", "33", ",", "34", ",", "34", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "30"}], ",", "34", ",", "33", ",", "34", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "27"}], ",", "34", ",", "34", ",", "33", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "30"}], ",", "34", ",", "34", ",", "33", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "27"}], ",", 
       RowBox[{"-", "28"}], ",", "33", ",", "34", ",", "34", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "28"}], ",", 
       RowBox[{"-", "27"}], ",", "34", ",", "33", ",", "34", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "33"}], ",", "32", ",", "35", ",", "36", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "33"}], ",", "35", ",", "32", ",", "36", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "26"}], ",", "36", ",", "32", ",", "35", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "26"}], ",", "36", ",", "35", ",", "32", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "33"}], ",", "32", ",", "36", ",", "35", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "26"}], ",", 
       RowBox[{"-", "33"}], ",", "35", ",", "36", ",", "32", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "32"}], ",", "35", ",", "35", ",", "33", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "33"}], ",", "35", ",", "35", ",", "33", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "33"}], ",", "35", ",", "33", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "30"}], ",", "33", ",", "35", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "30"}], ",", "33", ",", "35", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "32"}], ",", "35", ",", "33", ",", "35", ",", 
       RowBox[{"-", "34"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "39", ",", "37", ",", "22", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "22", ",", "37", ",", "39", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "37", ",", "22", ",", "39", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "37", ",", "39", ",", "22", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "22", ",", "39", ",", "37", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "39", ",", "22", ",", "37", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", "22", ",", "40", ",", "39", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", "40", ",", "22", ",", "39", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "37"}], ",", "39", ",", "22", ",", "40", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "39"}], ",", "22", ",", "39", ",", "40", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "37"}], ",", "39", ",", "40", ",", "22", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "39"}], ",", "40", ",", "39", ",", "22", ",", 
       RowBox[{"-", "22"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", "29", ",", "37", ",", "39", ",", 
       RowBox[{"-", "23"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", "39", ",", "37", ",", "29", ",", 
       RowBox[{"-", "23"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", "29", ",", "39", ",", "37", ",", 
       RowBox[{"-", "23"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", "37", ",", "39", ",", "29", ",", 
       RowBox[{"-", "23"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", "39", ",", "29", ",", "37", ",", 
       RowBox[{"-", "23"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "41"}], ",", "37", ",", "29", ",", "39", ",", 
       RowBox[{"-", "23"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "31"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "39", ",", "37", ",", "40", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "31"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "37", ",", "39", ",", "40", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "31"}], ",", 
       RowBox[{"-", "40"}], ",", "37", ",", "40", ",", "39", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "31"}], ",", "40", ",", "37", ",", "39", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "31"}], ",", 
       RowBox[{"-", "40"}], ",", "39", ",", "40", ",", "37", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "31"}], ",", "40", ",", "39", ",", "37", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "35"}], ",", "40", ",", "41", ",", "41", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "35"}], ",", "41", ",", "40", ",", "41", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "29"}], ",", "41", ",", "40", ",", "41", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "29"}], ",", "41", ",", "41", ",", "40", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "35"}], ",", "40", ",", "41", ",", "41", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "29"}], ",", 
       RowBox[{"-", "35"}], ",", "41", ",", "41", ",", "40", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "44"}], ",", "26", ",", "43", ",", "44", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "44"}], ",", "43", ",", "26", ",", "44", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "44"}], ",", "43", ",", "44", ",", "26", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "44"}], ",", "26", ",", "44", ",", "43", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "41"}], ",", "44", ",", "26", ",", "43", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "41"}], ",", "44", ",", "43", ",", "26", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "42", ",", "40", ",", "37", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "40", ",", "42", ",", "37", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "37"}], ",", "37", ",", "40", ",", "42", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "40"}], ",", "42", ",", "37", ",", "40", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "37"}], ",", "37", ",", "42", ",", "40", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "40"}], ",", "40", ",", "37", ",", "42", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", "39", ",", "41", ",", "42", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", "41", ",", "39", ",", "42", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", "42", ",", "39", ",", "41", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", "41", ",", "42", ",", "39", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", "42", ",", "41", ",", "39", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", "39", ",", "42", ",", "41", ",", 
       RowBox[{"-", "41"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "37"}], ",", "41", ",", "42", ",", "43", ",", 
       RowBox[{"-", "45"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "39"}], ",", "42", ",", "41", ",", "43", ",", 
       RowBox[{"-", "45"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "32"}], ",", "43", ",", "42", ",", "41", ",", 
       RowBox[{"-", "45"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "39"}], ",", "42", ",", "43", ",", "41", ",", 
       RowBox[{"-", "45"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "41"}], ",", "43", ",", "43", ",", "36", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "42"}], ",", "43", ",", "43", ",", "36", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "37"}], ",", 
       RowBox[{"-", "32"}], ",", "43", ",", "41", ",", "42", ",", 
       RowBox[{"-", "45"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "32"}], ",", 
       RowBox[{"-", "37"}], ",", "41", ",", "43", ",", "42", ",", 
       RowBox[{"-", "45"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "42"}], ",", "43", ",", "36", ",", "43", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "38"}], ",", "36", ",", "43", ",", "43", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "41"}], ",", 
       RowBox[{"-", "38"}], ",", "36", ",", "43", ",", "43", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "41"}], ",", "43", ",", "36", ",", "43", ",", 
       RowBox[{"-", "36"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", "35", ",", "41", ",", "45", ",", 
       RowBox[{"-", "27"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", "45", ",", "41", ",", "35", ",", 
       RowBox[{"-", "27"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", "35", ",", "45", ",", "41", ",", 
       RowBox[{"-", "27"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", "41", ",", "45", ",", "35", ",", 
       RowBox[{"-", "27"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", "41", ",", "35", ",", "45", ",", 
       RowBox[{"-", "27"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", 
       RowBox[{"-", "47"}], ",", "45", ",", "35", ",", "41", ",", 
       RowBox[{"-", "27"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", "45", ",", "40", ",", "43", ",", 
       RowBox[{"-", "39"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", "40", ",", "45", ",", "43", ",", 
       RowBox[{"-", "39"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "43"}], ",", "45", ",", "43", ",", "40", ",", 
       RowBox[{"-", "39"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "40"}], ",", "43", ",", "40", ",", "45", ",", 
       RowBox[{"-", "39"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "43"}], ",", "40", ",", "43", ",", "45", ",", 
       RowBox[{"-", "39"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "40"}], ",", "43", ",", "45", ",", "40", ",", 
       RowBox[{"-", "39"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", "41", ",", "41", ",", "45", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "46"}], ",", "41", ",", "45", ",", "41", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "42"}], ",", "45", ",", "41", ",", "41", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "49", ",", "44", ",", "32", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "44", ",", "32", ",", "49", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "44", ",", "49", ",", "32", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "32", ",", "44", ",", "49", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "32", ",", "49", ",", "44", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "49", ",", "32", ",", "44", ",", 
       RowBox[{"-", "25"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "38"}], ",", "46", ",", "46", ",", "46", ",", 
       RowBox[{"-", "53"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "39"}], ",", "46", ",", "46", ",", "46", ",", 
       RowBox[{"-", "53"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", "46", ",", "46", ",", "46", ",", 
       RowBox[{"-", "53"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "39"}], ",", "46", ",", "46", ",", "46", ",", 
       RowBox[{"-", "53"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "38"}], ",", 
       RowBox[{"-", "33"}], ",", "46", ",", "46", ",", "46", ",", 
       RowBox[{"-", "53"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "33"}], ",", 
       RowBox[{"-", "38"}], ",", "46", ",", "46", ",", "46", ",", 
       RowBox[{"-", "53"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", "46", ",", "44", ",", "49", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", "44", ",", "46", ",", "49", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "35"}], ",", "49", ",", "44", ",", "46", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "46"}], ",", "46", ",", "49", ",", "44", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "35"}], ",", "49", ",", "46", ",", "44", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "46"}], ",", 
       RowBox[{"-", "35"}], ",", 
       RowBox[{"-", "46"}], ",", "44", ",", "49", ",", "46", ",", 
       RowBox[{"-", "46"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", "43", ",", "48", ",", "50", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", "48", ",", "43", ",", "50", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", "43", ",", "50", ",", "48", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", "50", ",", "43", ",", "48", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", "50", ",", "48", ",", "43", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "36"}], ",", 
       RowBox[{"-", "43"}], ",", "48", ",", "50", ",", "43", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "49", ",", "44", ",", "44", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", "44", ",", "49", ",", "44", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "50"}], ",", "44", ",", "44", ",", "49", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "44"}], ",", "44", ",", "44", ",", "49", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "44"}], ",", 
       RowBox[{"-", "50"}], ",", "49", ",", "44", ",", "44", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "50"}], ",", 
       RowBox[{"-", "44"}], ",", "44", ",", "49", ",", "44", ",", 
       RowBox[{"-", "37"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "43"}], ",", "48", ",", "49", ",", "46", ",", 
       RowBox[{"-", "49"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "45"}], ",", "49", ",", "48", ",", "46", ",", 
       RowBox[{"-", "49"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "39"}], ",", "46", ",", "49", ",", "48", ",", 
       RowBox[{"-", "49"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "45"}], ",", "49", ",", "46", ",", "48", ",", 
       RowBox[{"-", "49"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "39"}], ",", "46", ",", "48", ",", "49", ",", 
       RowBox[{"-", "49"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "39"}], ",", 
       RowBox[{"-", "43"}], ",", "48", ",", "46", ",", "49", ",", 
       RowBox[{"-", "49"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "52"}], ",", "40", ",", "48", ",", "51", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "52"}], ",", "48", ",", "40", ",", "51", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "49"}], ",", "51", ",", "48", ",", "40", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "52"}], ",", "48", ",", "51", ",", "40", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "52"}], ",", "40", ",", "51", ",", "48", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "49"}], ",", "51", ",", "40", ",", "48", ",", 
       RowBox[{"-", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", "54", ",", "56", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", "56", ",", "54", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", "54", ",", "54", ",", "56", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", "56", ",", "54", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", "54", ",", "56", ",", "54", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "51"}], ",", "54", ",", "54", ",", "56", ",", 
       RowBox[{"-", "56"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "57"}], ",", "53", ",", "55", ",", "57", ",", 
       RowBox[{"-", "51"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "57"}], ",", "55", ",", "53", ",", "57", ",", 
       RowBox[{"-", "51"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "45"}], ",", "57", ",", "53", ",", "55", ",", 
       RowBox[{"-", "51"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "45"}], ",", "57", ",", "55", ",", "53", ",", 
       RowBox[{"-", "51"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "57"}], ",", "55", ",", "57", ",", "53", ",", 
       RowBox[{"-", "51"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "45"}], ",", 
       RowBox[{"-", "57"}], ",", "53", ",", "57", ",", "55", ",", 
       RowBox[{"-", "51"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "49"}], ",", "57", ",", "58", ",", "61", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "51"}], ",", "58", ",", "57", ",", "61", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "48"}], ",", 
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "53"}], ",", "59", ",", "59", ",", "54", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "48"}], ",", 
       RowBox[{"-", "53"}], ",", 
       RowBox[{"-", "54"}], ",", "59", ",", "59", ",", "54", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "42"}], ",", "61", ",", "58", ",", "57", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "51"}], ",", "58", ",", "61", ",", "57", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "49"}], ",", 
       RowBox[{"-", "42"}], ",", "61", ",", "57", ",", "58", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "51"}], ",", 
       RowBox[{"-", "42"}], ",", 
       RowBox[{"-", "49"}], ",", "57", ",", "61", ",", "58", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "53"}], ",", 
       RowBox[{"-", "48"}], ",", 
       RowBox[{"-", "54"}], ",", "59", ",", "54", ",", "59", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "53"}], ",", 
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "48"}], ",", "54", ",", "59", ",", "59", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "53"}], ",", 
       RowBox[{"-", "48"}], ",", "54", ",", "59", ",", "59", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "48"}], ",", 
       RowBox[{"-", "53"}], ",", "59", ",", "54", ",", "59", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "48", ",", "58", ",", "60", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "58", ",", "48", ",", "60", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", "58", ",", "60", ",", "48", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", "60", ",", "58", ",", "48", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", "48", ",", "60", ",", "58", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", "60", ",", "48", ",", "58", ",", 
       RowBox[{"-", "40"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "57", ",", "59", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", "59", ",", "57", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", "57", ",", "57", ",", "59", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", "59", ",", "57", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", "57", ",", "59", ",", "57", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "57"}], ",", 
       RowBox[{"-", "63"}], ",", "57", ",", "57", ",", "59", ",", 
       RowBox[{"-", "47"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "62"}], ",", "63", ",", "58", ",", "62", ",", 
       RowBox[{"-", "57"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "62"}], ",", "58", ",", "63", ",", "62", ",", 
       RowBox[{"-", "57"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "52"}], ",", "62", ",", "58", ",", "63", ",", 
       RowBox[{"-", "57"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "62"}], ",", "63", ",", "62", ",", "58", ",", 
       RowBox[{"-", "57"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "52"}], ",", "62", ",", "63", ",", "58", ",", 
       RowBox[{"-", "57"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "52"}], ",", 
       RowBox[{"-", "62"}], ",", "58", ",", "62", ",", "63", ",", 
       RowBox[{"-", "57"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "64"}], ",", "65", ",", "67", ",", "58", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "64"}], ",", "67", ",", "65", ",", "58", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "56"}], ",", "58", ",", "65", ",", "67", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "56"}], ",", "58", ",", "67", ",", "65", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "64"}], ",", "65", ",", "58", ",", "67", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "64"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "64"}], ",", "67", ",", "58", ",", "65", ",", 
       RowBox[{"-", "58"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "73", ",", "68", ",", "38", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "68", ",", "38", ",", "73", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "68", ",", "73", ",", "38", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "38", ",", "68", ",", "73", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "38", ",", "73", ",", "68", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "73", ",", "38", ",", "68", ",", 
       RowBox[{"-", "31"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "69"}], ",", 
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "72"}], ",", "48", ",", "68", ",", "71", ",", 
       RowBox[{"-", "43"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "69"}], ",", 
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "72"}], ",", "68", ",", "48", ",", "71", ",", 
       RowBox[{"-", "43"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "69"}], ",", 
       RowBox[{"-", "72"}], ",", "48", ",", "71", ",", "68", ",", 
       RowBox[{"-", "43"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "69"}], ",", "71", ",", "68", ",", "48", ",", 
       RowBox[{"-", "43"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "69"}], ",", 
       RowBox[{"-", "72"}], ",", "68", ",", "71", ",", "48", ",", 
       RowBox[{"-", "43"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "69"}], ",", "71", ",", "48", ",", "68", ",", 
       RowBox[{"-", "43"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", "72", ",", "73", ",", "73", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", "73", ",", "72", ",", "73", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "54"}], ",", "73", ",", "73", ",", "72", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "63"}], ",", "73", ",", "73", ",", "72", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "54"}], ",", "73", ",", "72", ",", "73", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "61"}], ",", "72", ",", "73", ",", "73", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "58"}], ",", "73", ",", "73", ",", "75", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "63"}], ",", "73", ",", "73", ",", "75", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "56"}], ",", "75", ",", "73", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "63"}], ",", "73", ",", "75", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "58"}], ",", "73", ",", "75", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "58"}], ",", 
       RowBox[{"-", "56"}], ",", "75", ",", "73", ",", "73", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "73", ",", "68", ",", "74", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "68", ",", "73", ",", "74", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "74"}], ",", "68", ",", "74", ",", "73", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "56"}], ",", "74", ",", "68", ",", "73", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "56"}], ",", "74", ",", "73", ",", "68", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "56"}], ",", 
       RowBox[{"-", "74"}], ",", "73", ",", "74", ",", "68", ",", 
       RowBox[{"-", "67"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "76"}], ",", "74", ",", "64", ",", "73", ",", 
       RowBox[{"-", "59"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "76"}], ",", "64", ",", "74", ",", "73", ",", 
       RowBox[{"-", "59"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "67"}], ",", "73", ",", "64", ",", "74", ",", 
       RowBox[{"-", "59"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "76"}], ",", "64", ",", "73", ",", "74", ",", 
       RowBox[{"-", "59"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "76"}], ",", "74", ",", "73", ",", "64", ",", 
       RowBox[{"-", "59"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "67"}], ",", "73", ",", "74", ",", "64", ",", 
       RowBox[{"-", "59"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "66"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "77", ",", "72", ",", "68", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "66"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "72", ",", "77", ",", "68", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "66"}], ",", "68", ",", "72", ",", "77", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "66"}], ",", "68", ",", "77", ",", "72", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "66"}], ",", 
       RowBox[{"-", "74"}], ",", "72", ",", "68", ",", "77", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "66"}], ",", 
       RowBox[{"-", "74"}], ",", "77", ",", "68", ",", "72", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "79", ",", "74", ",", "80", ",", 
       RowBox[{"-", "79"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", "74", ",", "79", ",", "80", ",", 
       RowBox[{"-", "79"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "62"}], ",", "80", ",", "74", ",", "79", ",", 
       RowBox[{"-", "79"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "74"}], ",", "79", ",", "80", ",", "74", ",", 
       RowBox[{"-", "79"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "62"}], ",", "80", ",", "79", ",", "74", ",", 
       RowBox[{"-", "79"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "74"}], ",", 
       RowBox[{"-", "62"}], ",", 
       RowBox[{"-", "74"}], ",", "74", ",", "80", ",", "79", ",", 
       RowBox[{"-", "79"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "79"}], ",", "73", ",", "75", ",", "85", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "79"}], ",", "75", ",", "73", ",", "85", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "61"}], ",", "85", ",", "73", ",", "75", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "79"}], ",", "75", ",", "85", ",", "73", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "61"}], ",", "85", ",", "75", ",", "73", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "61"}], ",", 
       RowBox[{"-", "79"}], ",", "73", ",", "85", ",", "75", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "75"}], ",", 
       RowBox[{"-", "73"}], ",", "81", ",", "82", ",", "76", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "75"}], ",", "82", ",", "81", ",", "76", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "75"}], ",", 
       RowBox[{"-", "63"}], ",", "76", ",", "82", ",", "81", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "75"}], ",", "82", ",", "76", ",", "81", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "75"}], ",", 
       RowBox[{"-", "73"}], ",", 
       RowBox[{"-", "63"}], ",", "76", ",", "81", ",", "82", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "75"}], ",", 
       RowBox[{"-", "63"}], ",", 
       RowBox[{"-", "73"}], ",", "81", ",", "76", ",", "82", ",", 
       RowBox[{"-", "82"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", "58", ",", "83", ",", "85", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", "83", ",", "58", ",", "85", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "88"}], ",", "58", ",", "85", ",", "83", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "88"}], ",", "83", ",", "85", ",", "58", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "86"}], ",", "85", ",", "83", ",", "58", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "86"}], ",", "85", ",", "58", ",", "83", ",", 
       RowBox[{"-", "50"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", "82", ",", "72", ",", "85", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", "72", ",", "82", ",", "85", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", "85", ",", "82", ",", "72", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", "85", ",", "72", ",", "82", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", "72", ",", "85", ",", "82", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "87"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "87"}], ",", "82", ",", "85", ",", "72", ",", 
       RowBox[{"-", "65"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "84"}], ",", "76", ",", "88", ",", "93", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "84"}], ",", "88", ",", "76", ",", "93", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "84"}], ",", "76", ",", "93", ",", "88", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "67"}], ",", "93", ",", "76", ",", "88", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "67"}], ",", "93", ",", "88", ",", "76", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "84"}], ",", 
       RowBox[{"-", "67"}], ",", 
       RowBox[{"-", "84"}], ",", "88", ",", "93", ",", "76", ",", 
       RowBox[{"-", "85"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "70"}], ",", 
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "85"}], ",", "88", ",", "93", ",", "97", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "70"}], ",", 
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "85"}], ",", "93", ",", "88", ",", "97", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "70"}], ",", "97", ",", "88", ",", "93", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "70"}], ",", 
       RowBox[{"-", "85"}], ",", "93", ",", "97", ",", "88", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "70"}], ",", "97", ",", "93", ",", "88", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "85"}], ",", 
       RowBox[{"-", "70"}], ",", 
       RowBox[{"-", "85"}], ",", "88", ",", "97", ",", "93", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", "94", ",", "84", ",", "90", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", "84", ",", "94", ",", "90", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", "84", ",", "90", ",", "94", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", "90", ",", "84", ",", "94", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", "90", ",", "94", ",", "84", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "99"}], ",", "94", ",", "90", ",", "84", ",", 
       RowBox[{"-", "70"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "103"}], ",", 
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "104"}], ",", "74", ",", "94", ",", "100", ",", 
       RowBox[{"-", "60"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "103"}], ",", 
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "104"}], ",", "94", ",", "74", ",", "100", ",", 
       RowBox[{"-", "60"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "103"}], ",", "100", ",", "94", ",", "74", ",", 
       RowBox[{"-", "60"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "103"}], ",", 
       RowBox[{"-", "104"}], ",", "74", ",", "100", ",", "94", ",", 
       RowBox[{"-", "60"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "103"}], ",", 
       RowBox[{"-", "104"}], ",", "94", ",", "100", ",", "74", ",", 
       RowBox[{"-", "60"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "104"}], ",", 
       RowBox[{"-", "103"}], ",", "100", ",", "74", ",", "94", ",", 
       RowBox[{"-", "60"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", "97", ",", "99", ",", "94", ",", 
       RowBox[{"-", "102"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", "99", ",", "97", ",", "94", ",", 
       RowBox[{"-", "102"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "76"}], ",", "94", ",", "97", ",", "99", ",", 
       RowBox[{"-", "102"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "76"}], ",", "94", ",", "99", ",", "97", ",", 
       RowBox[{"-", "102"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "88"}], ",", "97", ",", "94", ",", "99", ",", 
       RowBox[{"-", "102"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "88"}], ",", 
       RowBox[{"-", "76"}], ",", 
       RowBox[{"-", "88"}], ",", "99", ",", "94", ",", "97", ",", 
       RowBox[{"-", "102"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "100"}], ",", "88", ",", "96", ",", "109", ",", 
       RowBox[{"-", "93"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "100"}], ",", "96", ",", "88", ",", "109", ",", 
       RowBox[{"-", "93"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "79"}], ",", "109", ",", "88", ",", "96", ",", 
       RowBox[{"-", "93"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "100"}], ",", "88", ",", "109", ",", "96", ",", 
       RowBox[{"-", "93"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "79"}], ",", "109", ",", "96", ",", "88", ",", 
       RowBox[{"-", "93"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", 
       RowBox[{"-", "79"}], ",", 
       RowBox[{"-", "100"}], ",", "96", ",", "109", ",", "88", ",", 
       RowBox[{"-", "93"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "83"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", "89", ",", "104", ",", "105", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "83"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", "104", ",", "89", ",", "105", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "83"}], ",", 
       RowBox[{"-", "99"}], ",", "89", ",", "105", ",", "104", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "83"}], ",", "105", ",", "89", ",", "104", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "83"}], ",", "105", ",", "104", ",", "89", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "99"}], ",", 
       RowBox[{"-", "83"}], ",", 
       RowBox[{"-", "99"}], ",", "104", ",", "105", ",", "89", ",", 
       RowBox[{"-", "95"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", "101", ",", "96", ",", "110", ",", 
       RowBox[{"-", "107"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", "96", ",", "101", ",", "110", ",", 
       RowBox[{"-", "107"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "72"}], ",", "110", ",", "96", ",", "101", ",", 
       RowBox[{"-", "107"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "72"}], ",", "110", ",", "101", ",", "96", ",", 
       RowBox[{"-", "107"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "98"}], ",", "96", ",", "110", ",", "101", ",", 
       RowBox[{"-", "107"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "72"}], ",", 
       RowBox[{"-", "98"}], ",", "101", ",", "110", ",", "96", ",", 
       RowBox[{"-", "107"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", "109", ",", "104", ",", "104", ",", 
       RowBox[{"-", "109"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", "104", ",", "109", ",", "104", ",", 
       RowBox[{"-", "109"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "86"}], ",", "104", ",", "104", ",", "109", ",", 
       RowBox[{"-", "109"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "86"}], ",", "104", ",", "109", ",", "104", ",", 
       RowBox[{"-", "109"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "98"}], ",", "104", ",", "104", ",", "109", ",", 
       RowBox[{"-", "109"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "86"}], ",", 
       RowBox[{"-", "98"}], ",", "109", ",", "104", ",", "104", ",", 
       RowBox[{"-", "109"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "122"}], ",", "92", ",", "117", ",", "110", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "122"}], ",", "117", ",", "92", ",", "110", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "122"}], ",", "92", ",", "110", ",", "117", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "119"}], ",", "110", ",", "117", ",", "92", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "122"}], ",", "117", ",", "110", ",", "92", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "122"}], ",", 
       RowBox[{"-", "119"}], ",", "110", ",", "92", ",", "117", ",", 
       RowBox[{"-", "75"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "119"}], ",", "114", ",", "104", ",", "125", ",", 
       RowBox[{"-", "105"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "119"}], ",", "104", ",", "114", ",", "125", ",", 
       RowBox[{"-", "105"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "98"}], ",", "125", ",", "104", ",", "114", ",", 
       RowBox[{"-", "105"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "119"}], ",", "104", ",", "125", ",", "114", ",", 
       RowBox[{"-", "105"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "98"}], ",", "125", ",", "114", ",", "104", ",", 
       RowBox[{"-", "105"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "98"}], ",", 
       RowBox[{"-", "119"}], ",", "114", ",", "125", ",", "104", ",", 
       RowBox[{"-", "105"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "94"}], ",", 
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "109"}], ",", "118", ",", "123", ",", "121", ",", 
       RowBox[{"-", "129"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "94"}], ",", 
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "109"}], ",", "123", ",", "118", ",", "121", ",", 
       RowBox[{"-", "129"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "94"}], ",", "121", ",", "118", ",", "123", ",", 
       RowBox[{"-", "129"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "94"}], ",", "121", ",", "123", ",", "118", ",", 
       RowBox[{"-", "129"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "94"}], ",", 
       RowBox[{"-", "109"}], ",", "118", ",", "121", ",", "123", ",", 
       RowBox[{"-", "129"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "94"}], ",", 
       RowBox[{"-", "109"}], ",", "123", ",", "121", ",", "118", ",", 
       RowBox[{"-", "129"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "111"}], ",", 
       RowBox[{"-", "109"}], ",", "129", ",", "130", ",", "130", ",", 
       RowBox[{"-", "148"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "111"}], ",", "130", ",", "129", ",", "130", ",", 
       RowBox[{"-", "148"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "111"}], ",", 
       RowBox[{"-", "93"}], ",", "130", ",", "130", ",", "129", ",", 
       RowBox[{"-", "148"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "111"}], ",", "130", ",", "130", ",", "129", ",", 
       RowBox[{"-", "148"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "111"}], ",", 
       RowBox[{"-", "109"}], ",", 
       RowBox[{"-", "93"}], ",", "130", ",", "129", ",", "130", ",", 
       RowBox[{"-", "148"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "111"}], ",", 
       RowBox[{"-", "93"}], ",", 
       RowBox[{"-", "109"}], ",", "129", ",", "130", ",", "130", ",", 
       RowBox[{"-", "148"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "124"}], ",", 
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "142"}], ",", "112", ",", "137", ",", "145", ",", 
       RowBox[{"-", "110"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "124"}], ",", 
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "142"}], ",", "137", ",", "112", ",", "145", ",", 
       RowBox[{"-", "110"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "124"}], ",", 
       RowBox[{"-", "142"}], ",", "112", ",", "145", ",", "137", ",", 
       RowBox[{"-", "110"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "124"}], ",", "145", ",", "137", ",", "112", ",", 
       RowBox[{"-", "110"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "124"}], ",", 
       RowBox[{"-", "142"}], ",", "137", ",", "145", ",", "112", ",", 
       RowBox[{"-", "110"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "142"}], ",", 
       RowBox[{"-", "124"}], ",", "145", ",", "112", ",", "137", ",", 
       RowBox[{"-", "110"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "113"}], ",", 
       RowBox[{"-", "129"}], ",", 
       RowBox[{"-", "119"}], ",", "134", ",", "139", ",", "140", ",", 
       RowBox[{"-", "145"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "113"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "129"}], ",", "139", ",", "134", ",", "140", ",", 
       RowBox[{"-", "145"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "129"}], ",", 
       RowBox[{"-", "113"}], ",", "140", ",", "139", ",", "134", ",", 
       RowBox[{"-", "145"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "113"}], ",", 
       RowBox[{"-", "129"}], ",", "139", ",", "140", ",", "134", ",", 
       RowBox[{"-", "145"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "129"}], ",", 
       RowBox[{"-", "113"}], ",", 
       RowBox[{"-", "119"}], ",", "134", ",", "140", ",", "139", ",", 
       RowBox[{"-", "145"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "129"}], ",", 
       RowBox[{"-", "119"}], ",", 
       RowBox[{"-", "113"}], ",", "140", ",", "134", ",", "139", ",", 
       RowBox[{"-", "145"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "114"}], ",", 
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "134"}], ",", "138", ",", "143", ",", "128", ",", 
       RowBox[{"-", "131"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "114"}], ",", 
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "134"}], ",", "143", ",", "138", ",", "128", ",", 
       RowBox[{"-", "131"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "114"}], ",", "128", ",", "138", ",", "143", ",", 
       RowBox[{"-", "131"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "114"}], ",", "128", ",", "143", ",", "138", ",", 
       RowBox[{"-", "131"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "114"}], ",", 
       RowBox[{"-", "134"}], ",", "138", ",", "128", ",", "143", ",", 
       RowBox[{"-", "131"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "134"}], ",", 
       RowBox[{"-", "114"}], ",", 
       RowBox[{"-", "134"}], ",", "143", ",", "128", ",", "138", ",", 
       RowBox[{"-", "131"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", "137", ",", "147", ",", "155", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", "147", ",", "137", ",", "155", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", "155", ",", "137", ",", "147", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", "137", ",", "155", ",", "147", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", 
       RowBox[{"-", "157"}], ",", "147", ",", "155", ",", "137", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "157"}], ",", 
       RowBox[{"-", "139"}], ",", "155", ",", "147", ",", "137", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "165"}], ",", 
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "168"}], ",", "120", ",", "152", ",", "163", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "165"}], ",", 
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "168"}], ",", "152", ",", "120", ",", "163", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "165"}], ",", "163", ",", "152", ",", "120", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "165"}], ",", 
       RowBox[{"-", "168"}], ",", "120", ",", "163", ",", "152", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "165"}], ",", 
       RowBox[{"-", "168"}], ",", "152", ",", "163", ",", "120", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "168"}], ",", 
       RowBox[{"-", "165"}], ",", "163", ",", "120", ",", "152", ",", 
       RowBox[{"-", "99"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "166"}], ",", 
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "178"}], ",", "148", ",", "173", ",", "160", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "166"}], ",", 
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "178"}], ",", "173", ",", "148", ",", "160", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "166"}], ",", 
       RowBox[{"-", "178"}], ",", "148", ",", "160", ",", "173", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "166"}], ",", "160", ",", "148", ",", "173", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "166"}], ",", "160", ",", "173", ",", "148", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "178"}], ",", 
       RowBox[{"-", "166"}], ",", 
       RowBox[{"-", "178"}], ",", "173", ",", "160", ",", "148", ",", 
       RowBox[{"-", "125"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "169"}], ",", 
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "184"}], ",", "136", ",", "176", ",", "183", ",", 
       RowBox[{"-", "127"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "169"}], ",", 
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "184"}], ",", "176", ",", "136", ",", "183", ",", 
       RowBox[{"-", "127"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "169"}], ",", 
       RowBox[{"-", "184"}], ",", "136", ",", "183", ",", "176", ",", 
       RowBox[{"-", "127"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "169"}], ",", 
       RowBox[{"-", "184"}], ",", "176", ",", "183", ",", "136", ",", 
       RowBox[{"-", "127"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "169"}], ",", "183", ",", "176", ",", "136", ",", 
       RowBox[{"-", "127"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "184"}], ",", 
       RowBox[{"-", "169"}], ",", "183", ",", "136", ",", "176", ",", 
       RowBox[{"-", "127"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "138"}], ",", 
       RowBox[{"-", "159"}], ",", 
       RowBox[{"-", "149"}], ",", "174", ",", "179", ",", "185", ",", 
       RowBox[{"-", "200"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "138"}], ",", 
       RowBox[{"-", "149"}], ",", 
       RowBox[{"-", "159"}], ",", "179", ",", "174", ",", "185", ",", 
       RowBox[{"-", "200"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "149"}], ",", 
       RowBox[{"-", "159"}], ",", 
       RowBox[{"-", "138"}], ",", "185", ",", "179", ",", "174", ",", 
       RowBox[{"-", "200"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "149"}], ",", 
       RowBox[{"-", "138"}], ",", 
       RowBox[{"-", "159"}], ",", "179", ",", "185", ",", "174", ",", 
       RowBox[{"-", "200"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "159"}], ",", 
       RowBox[{"-", "138"}], ",", 
       RowBox[{"-", "149"}], ",", "174", ",", "185", ",", "179", ",", 
       RowBox[{"-", "200"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "159"}], ",", 
       RowBox[{"-", "149"}], ",", 
       RowBox[{"-", "138"}], ",", "185", ",", "174", ",", "179", ",", 
       RowBox[{"-", "200"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "164"}], ",", 
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "194"}], ",", "218", ",", "223", ",", "218", ",", 
       RowBox[{"-", "241"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "164"}], ",", 
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "194"}], ",", "223", ",", "218", ",", "218", ",", 
       RowBox[{"-", "241"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "164"}], ",", "218", ",", "218", ",", "223", ",", 
       RowBox[{"-", "241"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "164"}], ",", "218", ",", "223", ",", "218", ",", 
       RowBox[{"-", "241"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "164"}], ",", 
       RowBox[{"-", "194"}], ",", "218", ",", "218", ",", "223", ",", 
       RowBox[{"-", "241"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "194"}], ",", 
       RowBox[{"-", "164"}], ",", 
       RowBox[{"-", "194"}], ",", "223", ",", "218", ",", "218", ",", 
       RowBox[{"-", "241"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "199"}], ",", 
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "232"}], ",", "184", ",", "224", ",", "241", ",", 
       RowBox[{"-", "185"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "199"}], ",", 
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "232"}], ",", "224", ",", "184", ",", "241", ",", 
       RowBox[{"-", "185"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "199"}], ",", 
       RowBox[{"-", "232"}], ",", "184", ",", "241", ",", "224", ",", 
       RowBox[{"-", "185"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "199"}], ",", 
       RowBox[{"-", "232"}], ",", "224", ",", "241", ",", "184", ",", 
       RowBox[{"-", "185"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "199"}], ",", "241", ",", "224", ",", "184", ",", 
       RowBox[{"-", "185"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "232"}], ",", 
       RowBox[{"-", "199"}], ",", "241", ",", "184", ",", "224", ",", 
       RowBox[{"-", "185"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "206"}], ",", 
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "233"}], ",", "243", ",", "218", ",", "245", ",", 
       RowBox[{"-", "225"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "206"}], ",", 
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "233"}], ",", "218", ",", "243", ",", "245", ",", 
       RowBox[{"-", "225"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "206"}], ",", 
       RowBox[{"-", "233"}], ",", "243", ",", "245", ",", "218", ",", 
       RowBox[{"-", "225"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "206"}], ",", "245", ",", "218", ",", "243", ",", 
       RowBox[{"-", "225"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "206"}], ",", 
       RowBox[{"-", "233"}], ",", "218", ",", "245", ",", "243", ",", 
       RowBox[{"-", "225"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "233"}], ",", 
       RowBox[{"-", "206"}], ",", "245", ",", "243", ",", "218", ",", 
       RowBox[{"-", "225"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "203"}], ",", 
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "248"}], ",", "224", ",", "240", ",", "245", ",", 
       RowBox[{"-", "213"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "203"}], ",", 
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "248"}], ",", "240", ",", "224", ",", "245", ",", 
       RowBox[{"-", "213"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "203"}], ",", "245", ",", "224", ",", "240", ",", 
       RowBox[{"-", "213"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "203"}], ",", "245", ",", "240", ",", "224", ",", 
       RowBox[{"-", "213"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "203"}], ",", 
       RowBox[{"-", "248"}], ",", "224", ",", "245", ",", "240", ",", 
       RowBox[{"-", "213"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "248"}], ",", 
       RowBox[{"-", "203"}], ",", 
       RowBox[{"-", "248"}], ",", "240", ",", "245", ",", "224", ",", 
       RowBox[{"-", "213"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.670242856424058*^9, 3.670242863850728*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Inequalities for the causal structure relevant for the information causality \
game (classical case)\
\>", "Subsection",
 CellChangeTimes->{{3.716206591493862*^9, 3.7162066318442492`*^9}, {
  3.716210143550262*^9, 3.716210146414287*^9}}],

Cell[TextData[{
 "In the following we provide the inequalities from the calculations of \
Section III C of the article \[OpenCurlyDoubleQuote]Non - Shannon \
inequalities in the entropy vector approach to causal structures\
\[CloseCurlyDoubleQuote]. These inequalities are of the form a H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + b H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + c H (Z) + d H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["Y", 
     RowBox[{
      RowBox[{"|", "R"}], "=", "0"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + e H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["Y", 
     RowBox[{
      RowBox[{"|", "R"}], "=", "1"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + f H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + g H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z) + h H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "0"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + i H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + j H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z) + k H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "0"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + l H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + m H (Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "0"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + n H (Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + o H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z) + p H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "0"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + q H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + r H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "0"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + s H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + t H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "0"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + u H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + v H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "0"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") + w H ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["X", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{
     RowBox[{"|", "R"}], "=", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")  >= 0. The coefficients a, b, ..., w of all irredundant inequalities are \
in the following listed as the rows of a matrix."
}], "Text",
 CellChangeTimes->{{3.7162071148661013`*^9, 3.7162071148671103`*^9}, {
  3.716207173400959*^9, 3.716207191118122*^9}, {3.7162075340811224`*^9, 
  3.7162079736833725`*^9}, {3.7162080754537163`*^9, 3.7162081865103445`*^9}, {
  3.716208522148324*^9, 3.7162085308863335`*^9}, {3.7162096427438717`*^9, 
  3.7162099123900013`*^9}, {3.716210015259184*^9, 3.716210017394547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"infcaus", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "12", ",", "6", ",", 
       "13", ",", "15", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "6", ",", "12", ",", "15", ",", 
       "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "13", ",", "15", ",", 
       "12", ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "15", ",", "13", ",", "6", ",", 
       "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "13", ",", "15", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "15", ",", "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", 
       "12", ",", "13", ",", "15", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", "12",
        ",", "15", ",", "13", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "9", ",", "13", ",", "15", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "12", ",", "6", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "9", ",", "15", ",", "13", ",", 
       "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "12", ",", "13", ",", "15", ",", 
       "1", ",", "12", ",", "6", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "12", ",", "15", ",", "13", ",", 
       "1", ",", "6", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "12", ",", "6", ",", 
       "13", ",", "15", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "6", ",", "12", ",", "15", ",", 
       "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "13", ",", "15", ",", 
       "12", ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "15", ",", "13", ",", "6", ",", 
       "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "13", ",", "15", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "15", ",", "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", 
       "12", ",", "13", ",", "15", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", "12",
        ",", "15", ",", "13", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "9", ",", "13", ",", "15", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "12", ",", "6", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "9", ",", "15", ",", "13", ",", 
       "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "12", ",", "13", ",", "15", ",", 
       "1", ",", "12", ",", "6", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "12", ",", "15", ",", "13", ",", 
       "1", ",", "6", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "6", ",", "12", ",", "7",
        ",", "21", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "12", ",", "6", ",", "21", ",", "7",
        ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "7", ",", "21", ",", "6",
        ",", "12", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "21", ",", "7", ",", "12", ",", "6",
        ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "7", ",", "21", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "21", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", 
       "12", ",", "7", ",", "21", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", "12",
        ",", "21", ",", "7", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "9", ",", "7", ",", "21", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "6", ",", "12", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "9", ",", "21", ",", "7", ",", "1",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "12", ",", "6", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "12", ",", "7", ",", "21", ",", 
       "1", ",", "6", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "12", ",", "21", ",", "7", ",", "1",
        ",", "12", ",", "6", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "6", ",", "12", ",", "7",
        ",", "21", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "12", ",", "6", ",", "21", ",", "7",
        ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "7", ",", "21", ",", "6",
        ",", "12", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "21", ",", "7", ",", "12", ",", "6",
        ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "7", ",", "21", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "21", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", 
       "12", ",", "7", ",", "21", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", "12",
        ",", "21", ",", "7", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "9", ",", "7", ",", "21", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "6", ",", "12", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "9", ",", "21", ",", "7", ",", "1",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "12", ",", "6", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "12", ",", "7", ",", "21", ",", 
       "1", ",", "6", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "12", ",", "21", ",", "7", ",", "1",
        ",", "12", ",", "6", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "2", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "2", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "3", ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", 
       ",", "0", ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "0", ",", "3", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "1", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "1", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "1", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "1", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "3", ",", "3", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "1", ",", "3", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "1", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "3", ",", "1", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "1", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "3", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "3", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "3", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", 
       ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "3", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "2", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "2", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "2", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "2", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "3", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "2", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "2", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "2", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "2", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "2", ",", "6", ",", "2", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "6", ",", "2", ",", "6", ",", "2", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "2", ",", "6", ",", "2", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "6", ",", "2", ",", "6", ",", "2", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "2", ",", "6", ",", "2", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "6", ",", "2", ",", "6", ",", "2", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "2", ",", "6", ",", "2", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "6", ",", "2", ",", "6", ",", "2", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "3", ",", "3", ",", "2", ",", "6", ",", "3", 
       ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "2", 
       ",", "3", ",", "6", ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "12", ",", "6", ",", 
       "13", ",", "15", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "6", ",", "12", ",", "15", ",", 
       "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "13", ",", "15", ",", 
       "12", ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "15", ",", "13", ",", "6", ",", 
       "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "13", ",", "15", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "15", ",", "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", 
       "12", ",", "13", ",", "15", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", "12",
        ",", "15", ",", "13", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "9", ",", "13", ",", "15", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "12", ",", "6", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "9", ",", "15", ",", "13", ",", 
       "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "12", ",", "13", ",", "15", ",", 
       "1", ",", "12", ",", "6", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "12", ",", "15", ",", "13", ",", 
       "1", ",", "6", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "12", ",", "6", ",", 
       "13", ",", "15", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "6", ",", "12", ",", "15", ",", 
       "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "13", ",", "15", ",", 
       "12", ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "15", ",", "13", ",", "6", ",", 
       "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "13", ",", "15", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "15", ",", "13", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", 
       "12", ",", "13", ",", "15", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", "12",
        ",", "15", ",", "13", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "12", ",", "9", ",", "13", ",", "15", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "12", ",", "6", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "12", ",", "9", ",", "15", ",", "13", ",", 
       "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "6", ",", "12", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", "9", ",", "12", ",", "13", ",", "15", ",", 
       "1", ",", "12", ",", "6", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "4"}], ",", "9", ",", "12", ",", "15", ",", "13", ",", 
       "1", ",", "6", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "6", ",", "12", ",", "7",
        ",", "21", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "12", ",", "6", ",", "21", ",", "7",
        ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "7", ",", "21", ",", "6",
        ",", "12", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "21", ",", "7", ",", "12", ",", "6",
        ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "7", ",", "21", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "21", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", 
       "12", ",", "7", ",", "21", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", "12",
        ",", "21", ",", "7", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "9", ",", "7", ",", "21", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "6", ",", "12", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "9", ",", "21", ",", "7", ",", "1",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "12", ",", "6", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "12", ",", "7", ",", "21", ",", 
       "1", ",", "6", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "12", ",", "21", ",", "7", ",", "1",
        ",", "12", ",", "6", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "6", ",", "12", ",", "7",
        ",", "21", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "12", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "12", ",", "6", ",", "21", ",", "7",
        ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "9", ",", "7", ",", "21", ",", "6",
        ",", "12", ",", "0", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "1", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "9", ",", "21", ",", "7", ",", "12", ",", "6",
        ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "1", ",", "9", ",", "6", ",", "12", ",", 
       "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "7", ",", "21", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "9", ",", "12", ",", "6", ",", "12",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "21", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "1", ",", "6", ",", "12", ",", 
       "12", ",", "7", ",", "21", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "1", ",", "12", ",", "6", ",", "12",
        ",", "21", ",", "7", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "12", ",", "9", ",", "7", ",", "21", ",", 
       "1", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "6", ",", "12", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "9", ",", "21", ",", "7", ",", "1",
        ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "12", ",", "6", ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "13"}], ",", "9", ",", "12", ",", "7", ",", "21", ",", 
       "1", ",", "6", ",", "12", ",", 
       RowBox[{"-", "5"}], ",", "13", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "14"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "13"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "12", ",", "21", ",", "7", ",", "1",
        ",", "12", ",", "6", ",", "13", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "16"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "0", ",", "9", ",", "9", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", "6", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "12", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", "6", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "12", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", "6", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "12", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", "6", 
       ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "0", ",", "9", ",", "9", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "4"}], ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", "6", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "16", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", "6", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "16", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "2", ",", "6", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "7", ",", "3", ",", "6", 
       ",", "2", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "7", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "6", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "7", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "6", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "6", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "3", ",", "7", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "7", ",", "3", ",", "7", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "3", ",", "7", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "7", ",", "3", ",", "7", 
       ",", "3", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "7", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "6", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "0", ",", "3", ",", "7", 
       ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", 
       RowBox[{"-", "1"}], ",", "7", ",", "3", ",", "0", ",", "7", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "6", ",", "3", ",", "7", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "3", ",", "0", ",", "4", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "0", ",", "3", ",", "7", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "7", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "1", ",", "0", ",", "4", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "2", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "2", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "2", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "2", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "2", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", "3", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "3", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "2", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "2", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "2", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "2", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "1", ",", "0", ",", "4", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "7", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "7", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "7", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "7", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "7", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "7", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "3", ",", "0", ",", "4", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "3", ",", "0", ",", "4", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "7", ",", 
       RowBox[{"-", "7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "4", 
       ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "4", 
       ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "2", ",", "1", ",", "0", ",", "3", 
       ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "2", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "1", 
       ",", "2", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "8", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "12", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "9"}], ",", "1", ",", "6", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "6", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "8", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "2"}], ",", "12", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "9", ",", "1", ",", "6", 
       ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "6", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "4", ",", "4", 
       ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "4", ",", "4", 
       ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "4", ",", "4", 
       ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "6", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", "4", ",", "4", 
       ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "4", ",", "6", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "4", ",", "6", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "6", ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "6", ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "0", ",", "4", ",", "6", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "0", ",", "4", ",", "6", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "6", ",", "4", ",", "1", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "6", ",", "4", ",", "1", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "4", ",", "6", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "4", ",", "6", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "6", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "6", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "4", 
       ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "4", 
       ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "1", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "6", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "4", ",", "6", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "4", ",", "6", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "6", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "6", ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", 
       ",", "6", ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "0", ",", "4", ",", "6", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "0", ",", "4", ",", "6", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "6", ",", "4", ",", "1", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "6", ",", "4", ",", "1", 
       ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "4", ",", "6", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "4", ",", "6", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "6", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "6", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "4", ",", "4", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "4", ",", "4", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "4", ",", "4", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "4", ",", "4", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", 
       ",", "4", ",", "4", ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "15", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "7", ",", "7", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "7", ",", "7", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", "5", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "9"}], ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "15", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", "5", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "9"}], ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "9", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "9", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "6", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "7", ",", "7", ",", "9", ",", "9", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "15", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "7", ",", "7", ",", "9", ",", "9", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "7", ",", "7", ",", "9", 
       ",", "9", ",", "0", ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "7", ",", "7", ",", "9", 
       ",", "9", ",", "0", ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "9", ",", "9", ",", "7", ",", "7", 
       ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "15", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "9", ",", "9", ",", "7", ",", "7", 
       ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "9", ",", "9", ",", "7", 
       ",", "7", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "9", ",", "9", ",", "7", 
       ",", "7", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", "5", 
       ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "9", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "9"}], ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "15", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", "5", 
       ",", 
       RowBox[{"-", "1"}], ",", "9", ",", "9", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "9"}], ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "9", ",", "9", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "7", ",", "7", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "9", ",", "9", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "6", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", "0", ",", "9", ",", "9", 
       ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "15", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", "0", ",", "9", ",", "9", 
       ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", "0", ",", "9", ",", "9", 
       ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", "0", ",", "9", ",", "9", 
       ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "6", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "7", ",", "7", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0", ",", "15", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "7", ",", "7", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "7", ",", "7", ",", "0", ",", "6", 
       ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "7", ",", "7", ",", "0", ",", "6", 
       ",", 
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "0", ",", "0", ",", "15", ",", 
       RowBox[{"-", "15"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", "5", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "6", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "9", ",", "9", ",", 
       RowBox[{"-", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "3", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", "5", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", 
       ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", "5", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "5", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "3", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "2", ",", "1", ",", "0", ",", "3", 
       ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "2", 
       ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "3", ",", "1", 
       ",", "2", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "2", ",", "6", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "5", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "7", ",", "3", ",", "6", 
       ",", "2", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "3", ",", "7", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "6", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "5", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "7", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "3", ",", "7", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "7", ",", "3", ",", "7", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "3", ",", "7", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "6", ",", "7", ",", "3", ",", "7", 
       ",", "3", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "3", ",", "7", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "6", ",", "7", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "6", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "0", ",", "3", ",", "7", 
       ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", 
       RowBox[{"-", "1"}], ",", "7", ",", "3", ",", "0", ",", "7", ",", "3", 
       ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "6", ",", "3", ",", "7", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "3", ",", "0", ",", "4", 
       ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "6", ",", "0", ",", "3", ",", "7", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "7", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "3", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "3", ",", "3", ",", "4", ",", "4", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "4", ",", "3", ",", "3", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "4", ",", "1", 
       ",", "3", ",", "3", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "5", ",", 
       RowBox[{"-", "5"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.712927824607945*^9, 3.7129278592641087`*^9}, {
   3.716205710429849*^9, 3.7162057123415003`*^9}, 3.7162065891433487`*^9, 
   3.725875255510784*^9}]
}, Open  ]]
},
WindowSize->{1280, 639},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 242, 3, 49, "Subsection"],
Cell[825, 27, 814, 12, 68, "Text"],
Cell[1642, 41, 46790, 1327, 1112, "Input"],
Cell[48435, 1370, 130796, 3684, 3252, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179268, 5059, 247, 5, 49, "Subsection"],
Cell[179518, 5066, 6599, 263, 102, "Text"],
Cell[186120, 5331, 468339, 11331, 14232, "Input"]
}, Open  ]]
}
]
*)



==> anc/case1.txt <==
Inequalities for the triangle scenario (classical case), Case 1

In the following we provide the inequalities obtained from the calculation labelled Case 1 in Section III of the article "Non - Shannon inequalities in the entropy vector approach to causal structures". These inequalities are of the form a H (X) + b H (Y) + c H (Z) + d H (XY) + e H (XZ) + f H (YZ) + g H (XYZ) >= 0. The coefficients a, b, c, d, e, f and g of all irredundant inequalities are in the following listed as the rows of a matrix.

{{0, 0, 0, 0, 0, -1, 1}, {0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, -1, 0, 0, 1}, 
 {1, 1, 0, -1, 0, 0, 0}, {1, 0, 1, 0, -1, 0, 0}, {0, 1, 1, 0, 0, -1, 0}, 
 {-1, -1, -1, 1, 1, 0, 0}, {-1, -1, -1, 1, 0, 1, 0}, 
 {-1, -1, -1, 0, 1, 1, 0}, {0, 0, -1, 0, 1, 1, -1}, {0, -1, 0, 1, 0, 1, -1}, 
 {-1, 0, 0, 1, 1, 0, -1}, {-4, -4, -4, 4, 3, 3, -2}, 
 {-4, -4, -4, 3, 4, 3, -2}, {-4, -4, -4, 3, 3, 4, -2}, 
 {-7, -7, -7, 7, 6, 4, -3}, {-7, -7, -7, 7, 4, 6, -3}, 
 {-7, -7, -7, 6, 7, 4, -3}, {-7, -7, -7, 6, 4, 7, -3}, 
 {-7, -7, -7, 4, 7, 6, -3}, {-7, -7, -7, 4, 6, 7, -3}, 
 {-2, -2, -2, 3, 3, 3, -4}, {-6, -7, -7, 7, 6, 6, -5}, 
 {-6, -7, -7, 6, 7, 6, -5}, {-7, -6, -7, 7, 6, 6, -5}, 
 {-7, -6, -7, 6, 6, 7, -5}, {-7, -7, -6, 6, 7, 6, -5}, 
 {-7, -7, -6, 6, 6, 7, -5}, {-8, -8, -8, 7, 7, 7, -5}, 
 {-12, -12, -12, 11, 11, 9, -7}, {-12, -12, -12, 11, 9, 11, -7}, 
 {-12, -12, -12, 9, 11, 11, -7}, {-3, -5, -5, 6, 6, 8, -9}, 
 {-4, -5, -7, 6, 7, 9, -9}, {-4, -7, -5, 7, 6, 9, -9}, 
 {-5, -3, -5, 6, 8, 6, -9}, {-5, -4, -7, 6, 9, 7, -9}, 
 {-5, -5, -3, 8, 6, 6, -9}, {-5, -7, -4, 9, 6, 7, -9}, 
 {-7, -4, -5, 7, 9, 6, -9}, {-7, -5, -4, 9, 7, 6, -9}, 
 {-7, -8, -8, 9, 8, 9, -9}, {-7, -8, -8, 8, 9, 9, -9}, 
 {-8, -7, -8, 9, 9, 8, -9}, {-8, -7, -8, 8, 9, 9, -9}, 
 {-8, -8, -7, 9, 9, 8, -9}, {-8, -8, -7, 9, 8, 9, -9}, 
 {-10, -11, -11, 12, 9, 12, -10}, {-10, -11, -11, 9, 12, 12, -10}, 
 {-11, -10, -11, 12, 12, 9, -10}, {-11, -10, -11, 9, 12, 12, -10}, 
 {-11, -11, -10, 12, 12, 9, -10}, {-11, -11, -10, 12, 9, 12, -10}, 
 {-11, -13, -13, 12, 12, 13, -11}, {-13, -11, -13, 12, 13, 12, -11}, 
 {-13, -13, -11, 13, 12, 12, -11}, {-18, -18, -18, 17, 15, 15, -11}, 
 {-18, -18, -18, 15, 17, 15, -11}, {-18, -18, -18, 15, 15, 17, -11}, 
 {-20, -21, -21, 20, 15, 20, -13}, {-20, -21, -21, 15, 20, 20, -13}, 
 {-21, -20, -21, 20, 20, 15, -13}, {-21, -20, -21, 15, 20, 20, -13}, 
 {-21, -21, -20, 20, 20, 15, -13}, {-21, -21, -20, 20, 15, 20, -13}, 
 {-7, -9, -9, 11, 11, 12, -14}, {-9, -7, -9, 11, 12, 11, -14}, 
 {-9, -9, -7, 12, 11, 11, -14}, {-27, -27, -27, 26, 24, 18, -14}, 
 {-27, -27, -27, 26, 18, 24, -14}, {-27, -27, -27, 24, 26, 18, -14}, 
 {-27, -27, -27, 24, 18, 26, -14}, {-27, -27, -27, 18, 26, 24, -14}, 
 {-27, -27, -27, 18, 24, 26, -14}, {-21, -23, -23, 23, 18, 20, -15}, 
 {-21, -23, -23, 18, 23, 20, -15}, {-23, -21, -23, 23, 20, 18, -15}, 
 {-23, -21, -23, 18, 20, 23, -15}, {-23, -23, -21, 20, 23, 18, -15}, 
 {-23, -23, -21, 20, 18, 23, -15}, {-8, -8, -11, 11, 14, 13, -16}, 
 {-8, -8, -11, 11, 13, 14, -16}, {-8, -11, -8, 14, 11, 13, -16}, 
 {-8, -11, -8, 13, 11, 14, -16}, {-11, -8, -8, 14, 13, 11, -16}, 
 {-11, -8, -8, 13, 14, 11, -16}, {-11, -11, -12, 14, 14, 14, -16}, 
 {-11, -12, -11, 14, 14, 14, -16}, {-12, -11, -11, 14, 14, 14, -16}, 
 {-10, -12, -14, 14, 15, 17, -18}, {-10, -14, -12, 15, 14, 17, -18}, 
 {-12, -10, -14, 14, 17, 15, -18}, {-12, -14, -10, 17, 14, 15, -18}, 
 {-14, -10, -12, 15, 17, 14, -18}, {-14, -12, -10, 17, 15, 14, -18}, 
 {-12, -15, -15, 17, 16, 18, -19}, {-12, -15, -15, 16, 17, 18, -19}, 
 {-15, -12, -15, 17, 18, 16, -19}, {-15, -12, -15, 16, 18, 17, -19}, 
 {-15, -15, -12, 18, 17, 16, -19}, {-15, -15, -12, 18, 16, 17, -19}, 
 {-24, -27, -27, 26, 24, 24, -20}, {-24, -27, -27, 24, 26, 24, -20}, 
 {-27, -24, -27, 26, 24, 24, -20}, {-27, -24, -27, 24, 24, 26, -20}, 
 {-27, -27, -24, 24, 26, 24, -20}, {-27, -27, -24, 24, 24, 26, -20}, 
 {-16, -19, -19, 22, 21, 22, -24}, {-16, -19, -19, 21, 22, 22, -24}, 
 {-19, -16, -19, 22, 22, 21, -24}, {-19, -16, -19, 21, 22, 22, -24}, 
 {-19, -19, -16, 22, 22, 21, -24}, {-19, -19, -16, 22, 21, 22, -24}, 
 {-16, -18, -19, 22, 22, 23, -26}, {-16, -19, -18, 22, 22, 23, -26}, 
 {-18, -16, -19, 22, 23, 22, -26}, {-18, -19, -16, 23, 22, 22, -26}, 
 {-19, -16, -18, 22, 23, 22, -26}, {-19, -18, -16, 23, 22, 22, -26}, 
 {-15, -19, -21, 22, 23, 26, -28}, {-15, -21, -19, 23, 22, 26, -28}, 
 {-19, -15, -21, 22, 26, 23, -28}, {-19, -21, -15, 26, 22, 23, -28}, 
 {-21, -15, -19, 23, 26, 22, -28}, {-21, -19, -15, 26, 23, 22, -28}, 
 {-20, -22, -23, 27, 27, 27, -31}, {-20, -23, -22, 27, 27, 27, -31}, 
 {-22, -20, -23, 27, 27, 27, -31}, {-22, -23, -20, 27, 27, 27, -31}, 
 {-23, -20, -22, 27, 27, 27, -31}, {-23, -22, -20, 27, 27, 27, -31}, 
 {-19, -23, -25, 27, 28, 30, -33}, {-19, -25, -23, 28, 27, 30, -33}, 
 {-23, -19, -25, 27, 30, 28, -33}, {-23, -25, -19, 30, 27, 28, -33}, 
 {-25, -19, -23, 28, 30, 27, -33}, {-25, -23, -19, 30, 28, 27, -33}, 
 {-30, -32, -33, 35, 35, 33, -34}, {-30, -33, -32, 35, 35, 33, -34}, 
 {-32, -30, -33, 35, 33, 35, -34}, {-32, -33, -30, 33, 35, 35, -34}, 
 {-33, -30, -32, 35, 33, 35, -34}, {-33, -32, -30, 33, 35, 35, -34}, 
 {-42, -46, -46, 41, 41, 45, -35}, {-46, -42, -46, 41, 45, 41, -35}, 
 {-46, -46, -42, 45, 41, 41, -35}, {-19, -23, -29, 27, 30, 36, -37}, 
 {-19, -29, -23, 30, 27, 36, -37}, {-23, -19, -29, 27, 36, 30, -37}, 
 {-23, -29, -19, 36, 27, 30, -37}, {-29, -19, -23, 30, 36, 27, -37}, 
 {-29, -23, -19, 36, 30, 27, -37}, {-29, -33, -39, 35, 36, 44, -40}, 
 {-29, -39, -33, 36, 35, 44, -40}, {-33, -29, -39, 35, 44, 36, -40}, 
 {-33, -39, -29, 44, 35, 36, -40}, {-39, -29, -33, 36, 44, 35, -40}, 
 {-39, -33, -29, 44, 36, 35, -40}, {-61, -63, -63, 58, 48, 60, -40}, 
 {-61, -63, -63, 48, 58, 60, -40}, {-63, -61, -63, 58, 60, 48, -40}, 
 {-63, -61, -63, 48, 60, 58, -40}, {-63, -63, -61, 60, 58, 48, -40}, 
 {-63, -63, -61, 60, 48, 58, -40}, {-33, -39, -39, 41, 39, 42, -41}, 
 {-33, -39, -39, 39, 41, 42, -41}, {-39, -33, -39, 41, 42, 39, -41}, 
 {-39, -33, -39, 39, 42, 41, -41}, {-39, -39, -33, 42, 41, 39, -41}, 
 {-39, -39, -33, 42, 39, 41, -41}, {-57, -63, -63, 59, 57, 57, -47}, 
 {-57, -63, -63, 57, 59, 57, -47}, {-63, -57, -63, 59, 57, 57, -47}, 
 {-63, -57, -63, 57, 57, 59, -47}, {-63, -63, -57, 57, 59, 57, -47}, 
 {-63, -63, -57, 57, 57, 59, -47}, {-36, -43, -43, 48, 43, 50, -50}, 
 {-36, -43, -43, 43, 48, 50, -50}, {-43, -36, -43, 48, 50, 43, -50}, 
 {-43, -36, -43, 43, 50, 48, -50}, {-43, -43, -36, 50, 48, 43, -50}, 
 {-43, -43, -36, 50, 43, 48, -50}, {-45, -51, -51, 56, 54, 54, -56}, 
 {-45, -51, -51, 54, 56, 54, -56}, {-51, -45, -51, 56, 54, 54, -56}, 
 {-51, -45, -51, 54, 54, 56, -56}, {-51, -51, -45, 54, 56, 54, -56}, 
 {-51, -51, -45, 54, 54, 56, -56}, {-79, -87, -87, 82, 72, 85, -65}, 
 {-79, -87, -87, 72, 82, 85, -65}, {-87, -79, -87, 82, 85, 72, -65}, 
 {-87, -79, -87, 72, 85, 82, -65}, {-87, -87, -79, 85, 82, 72, -65}, 
 {-87, -87, -79, 85, 72, 82, -65}, {-45, -51, -63, 56, 60, 72, -68}, 
 {-45, -63, -51, 60, 56, 72, -68}, {-51, -45, -63, 56, 72, 60, -68}, 
 {-51, -63, -45, 72, 56, 60, -68}, {-63, -45, -51, 60, 72, 56, -68}, 
 {-63, -51, -45, 72, 60, 56, -68}, {-93, -99, -99, 94, 84, 90, -70}, 
 {-93, -99, -99, 84, 94, 90, -70}, {-99, -93, -99, 94, 90, 84, -70}, 
 {-99, -93, -99, 84, 90, 94, -70}, {-99, -99, -93, 90, 94, 84, -70}, 
 {-99, -99, -93, 90, 84, 94, -70}, {-56, -58, -63, 73, 73, 75, -85}, 
 {-56, -63, -58, 73, 73, 75, -85}, {-58, -56, -63, 73, 75, 73, -85}, 
 {-58, -63, -56, 75, 73, 73, -85}, {-63, -56, -58, 73, 75, 73, -85}, 
 {-63, -58, -56, 75, 73, 73, -85}, {-51, -63, -73, 73, 78, 90, -95}, 
 {-51, -73, -63, 78, 73, 90, -95}, {-63, -51, -73, 73, 90, 78, -95}, 
 {-63, -73, -51, 90, 73, 78, -95}, {-73, -51, -63, 78, 90, 73, -95}, 
 {-73, -63, -51, 90, 78, 73, -95}, {-139, -157, -157, 147, 137, 155, -125}, 
 {-139, -157, -157, 137, 147, 155, -125}, {-157, -139, -157, 147, 155, 137, 
  -125}, {-157, -139, -157, 137, 155, 147, -125}, 
 {-157, -157, -139, 155, 147, 137, -125}, {-157, -157, -139, 155, 137, 147, 
  -125}}


==> anc/case2.txt <==
Inequalities for the triangle scenario (classical case), Case 2

In the following we provide the inequalities obtained from the calculation labelled Case 2 in Section III of the article "Non - Shannon inequalities in the entropy vector approach to causal structures". These inequalities are of the form a H (X) + b H (Y) + c H (Z) + d H (XY) + e H (XZ) + f H (YZ) + g H (XYZ) >= 0. The coefficients a, b, c, d, e, f and g of all irredundant inequalities are in the following listed as the rows of a matrix.

{{0, 0, 0, -1, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, 0, 0, -1, 1}, 
{0, 1, 1, 0, 0, -1, 0}, {1, 1, 0, -1, 0, 0, 0}, {1, 0, 1, 0, -1, 0, 0}, 
{0, 0, -1, 0, 1, 1, -1}, {0, -1, 0, 1, 0, 1, -1}, {-1, 0, 0, 1, 1, 0, -1}, 
{-1, -1, -1, 0, 1, 1, 0}, {-1, -1, -1, 1, 1, 0, 0}, {-1, -1, -1, 1, 0, 1, 0}, 
{-2, -2, -2, 3, 3, 3, -4}, {-4, -4, -4, 3, 3, 4, -2}, {-4, -4, -4, 3, 4, 3, -2}, 
{-4, -4, -4, 4, 3, 3, -2}, {-7, -7, -7, 6, 4, 7, -3}, {-7, -7, -7, 4, 6, 7, -3}, 
{-7, -7, -7, 4, 7, 6, -3}, {-7, -7, -7, 6, 7, 4, -3}, {-7, -7, -7, 7, 4, 6, -3}, 
{-7, -7, -7, 7, 6, 4, -3}, {-3, -5, -5, 6, 6, 8, -9}, {-5, -5, -3, 8, 6, 6, -9}, 
{-5, -3, -5, 6, 8, 6, -9}, {-6, -7, -7, 6, 7, 6, -5}, {-6, -7, -7, 7, 6, 6, -5}, 
{-7, -6, -7, 6, 6, 7, -5}, {-7, -7, -6, 6, 6, 7, -5}, {-7, -7, -6, 6, 7, 6, -5}, 
{-7, -6, -7, 7, 6, 6, -5}, {-8, -8, -8, 7, 7, 7, -5}, {-7, -8, -8, 8, 9, 9, -9}, 
{-7, -8, -8, 9, 8, 9, -9}, {-8, -7, -8, 8, 9, 9, -9}, {-8, -8, -7, 9, 8, 9, -9}, 
{-8, -8, -7, 9, 9, 8, -9}, {-8, -7, -8, 9, 9, 8, -9}, {-11, -11, -11, 10, 5, 11, -4},
{-11, -11, -11, 5, 10, 11, -4}, {-11, -11, -11, 5, 11, 10, -4}, 
{-11, -11, -11, 10, 11, 5, -4}, {-11, -11, -11, 11, 5, 10, -4}, 
{-11, -11, -11, 11, 10, 5, -4}, {-8, -11, -11, 10, 11, 11, -10}, 
{-8, -11, -11, 11, 10, 11, -10}, {-11, -8, -11, 10, 11, 11, -10}, 
{-11, -11, -8, 11, 10, 11, -10}, {-11, -11, -8, 11, 11, 10, -10}, 
{-11, -8, -11, 11, 11, 10, -10}, {-4, -9, -9, 10, 10, 15, -16}, 
{-7, -9, -9, 11, 11, 12, -14}, {-9, -9, -7, 12, 11, 11, -14}, 
{-9, -7, -9, 11, 12, 11, -14}, {-9, -9, -4, 15, 10, 10, -16}, 
{-9, -4, -9, 10, 15, 10, -16}, {-12, -12, -12, 11, 11, 9, -7}, 
{-12, -12, -12, 9, 11, 11, -7}, {-12, -12, -12, 11, 9, 11, -7}, 
{-10, -11, -11, 9, 12, 12, -10}, {-10, -11, -11, 12, 9, 12, -10}, 
{-11, -11, -10, 12, 9, 12, -10}, {-11, -10, -11, 9, 12, 12, -10}, 
{-11, -11, -10, 12, 12, 9, -10}, {-11, -10, -11, 12, 12, 9, -10}, 
{-11, -13, -13, 12, 12, 13, -11}, {-13, -11, -13, 12, 13, 12, -11}, 
{-13, -13, -11, 13, 12, 12, -11}, {-11, -13, -13, 13, 14, 13, -13}, 
{-11, -13, -13, 14, 13, 13, -13}, {-13, -13, -11, 13, 13, 14, -13}, 
{-13, -13, -11, 13, 14, 13, -13}, {-13, -11, -13, 13, 13, 14, -13}, 
{-13, -11, -13, 14, 13, 13, -13}, {-11, -12, -11, 14, 14, 14, -16}, 
{-11, -11, -12, 14, 14, 14, -16}, {-12, -11, -11, 14, 14, 14, -16}, 
{-14, -15, -15, 10, 16, 16, -11}, {-14, -15, -15, 16, 10, 16, -11}, 
{-15, -15, -14, 16, 10, 16, -11}, {-15, -14, -15, 10, 16, 16, -11}, 
{-15, -15, -14, 16, 16, 10, -11}, {-15, -14, -15, 16, 16, 10, -11}, 
{-17, -17, -17, 11, 16, 16, -9}, {-17, -17, -17, 16, 16, 11, -9}, 
{-17, -17, -17, 16, 11, 16, -9}, {-12, -15, -15, 16, 17, 18, -19}, 
{-12, -15, -15, 17, 16, 18, -19}, {-15, -15, -12, 18, 16, 17, -19}, 
{-15, -15, -12, 18, 17, 16, -19}, {-15, -12, -15, 16, 18, 17, -19}, 
{-15, -12, -15, 17, 18, 16, -19}, {-18, -18, -18, 15, 15, 17, -11}, 
{-18, -18, -18, 15, 17, 15, -11}, {-18, -18, -18, 17, 15, 15, -11}, 
{-11, -15, -15, 17, 17, 18, -20}, {-15, -15, -11, 18, 17, 17, -20}, 
{-15, -11, -15, 17, 18, 17, -20}, {-12, -17, -17, 17, 18, 20, -20}, 
{-12, -17, -17, 18, 17, 20, -20}, {-16, -18, -18, 16, 19, 18, -16}, 
{-16, -18, -18, 19, 16, 18, -16}, {-17, -17, -12, 20, 17, 18, -20}, 
{-17, -17, -12, 20, 18, 17, -20}, {-17, -12, -17, 17, 20, 18, -20}, 
{-17, -12, -17, 18, 20, 17, -20}, {-18, -16, -18, 16, 18, 19, -16}, 
{-18, -18, -16, 18, 16, 19, -16}, {-18, -18, -16, 18, 19, 16, -16}, 
{-18, -16, -18, 19, 18, 16, -16}, {-15, -17, -16, 19, 19, 18, -20}, 
{-15, -16, -17, 19, 19, 18, -20}, {-16, -17, -15, 18, 19, 19, -20}, 
{-16, -15, -17, 19, 18, 19, -20}, {-17, -16, -15, 18, 19, 19, -20}, 
{-17, -15, -16, 19, 18, 19, -20}, {-17, -20, -20, 16, 20, 19, -15}, 
{-17, -20, -20, 20, 16, 19, -15}, {-20, -20, -17, 19, 16, 20, -15}, 
{-20, -17, -20, 16, 19, 20, -15}, {-20, -20, -17, 19, 20, 16, -15}, 
{-20, -17, -20, 20, 19, 16, -15}, {-17, -20, -20, 18, 18, 21, -17}, 
{-20, -17, -20, 18, 21, 18, -17}, {-20, -20, -17, 21, 18, 18, -17}, 
{-14, -20, -20, 19, 19, 23, -21}, {-20, -20, -14, 23, 19, 19, -21}, 
{-20, -14, -20, 19, 23, 19, -21}, {-21, -22, -22, 21, 16, 21, -14}, 
{-21, -22, -22, 16, 21, 21, -14}, {-22, -22, -21, 21, 16, 21, -14}, 
{-22, -22, -21, 21, 21, 16, -14}, {-22, -21, -22, 21, 21, 16, -14}, 
{-22, -21, -22, 16, 21, 21, -14}, {-16, -19, -19, 21, 22, 22, -24}, 
{-16, -19, -19, 22, 21, 22, -24}, {-19, -19, -16, 22, 21, 22, -24}, 
{-19, -19, -16, 22, 22, 21, -24}, {-19, -16, -19, 21, 22, 22, -24}, 
{-19, -16, -19, 22, 22, 21, -24}, {-21, -23, -23, 18, 23, 20, -15}, 
{-21, -23, -23, 23, 18, 20, -15}, {-23, -21, -23, 18, 20, 23, -15}, 
{-23, -23, -21, 20, 18, 23, -15}, {-23, -23, -21, 20, 23, 18, -15}, 
{-23, -21, -23, 23, 20, 18, -15}, {-16, -19, -18, 22, 22, 23, -26}, 
{-16, -18, -19, 22, 22, 23, -26}, {-18, -19, -16, 23, 22, 22, -26}, 
{-18, -16, -19, 22, 23, 22, -26}, {-19, -18, -16, 23, 22, 22, -26}, 
{-19, -16, -18, 22, 23, 22, -26}, {-19, -23, -23, 24, 25, 23, -24}, 
{-19, -23, -23, 25, 24, 23, -24}, {-23, -23, -19, 23, 24, 25, -24}, 
{-23, -23, -19, 23, 25, 24, -24}, {-23, -19, -23, 24, 23, 25, -24}, 
{-23, -19, -23, 25, 23, 24, -24}, {-22, -24, -22, 25, 26, 25, -26}, 
{-22, -22, -24, 26, 25, 25, -26}, {-24, -22, -22, 25, 25, 26, -26}, 
{-28, -28, -28, 27, 25, 19, -15}, {-28, -28, -28, 25, 19, 27, -15}, 
{-28, -28, -28, 19, 25, 27, -15}, {-28, -28, -28, 25, 27, 19, -15}, 
{-28, -28, -28, 27, 19, 25, -15}, {-28, -28, -28, 19, 27, 25, -15}, 
{-25, -27, -27, 19, 28, 27, -19}, {-25, -27, -27, 28, 19, 27, -19}, 
{-27, -27, -25, 27, 19, 28, -19}, {-27, -25, -27, 19, 27, 28, -19}, 
{-27, -27, -25, 27, 28, 19, -19}, {-27, -25, -27, 28, 27, 19, -19}, 
{-20, -23, -22, 27, 27, 27, -31}, {-20, -22, -23, 27, 27, 27, -31}, 
{-22, -23, -20, 27, 27, 27, -31}, {-22, -20, -23, 27, 27, 27, -31}, 
{-23, -22, -20, 27, 27, 27, -31}, {-23, -20, -22, 27, 27, 27, -31}, {-25, -28, -28, 25, 27, 25, -21}, 
{-25, -28, -28, 27, 25, 25, -21}, {-28, -25, -28, 25, 25, 27, -21}, 
{-28, -25, -28, 27, 25, 25, -21}, {-28, -28, -25, 25, 25, 27, -21}, 
{-28, -28, -25, 25, 27, 25, -21}, {-29, -30, -30, 29, 18, 29, -16}, 
{-29, -30, -30, 18, 29, 29, -16}, {-30, -29, -30, 29, 29, 18, -16}, 
{-30, -29, -30, 18, 29, 29, -16}, {-30, -30, -29, 29, 18, 29, -16}, 
{-30, -30, -29, 29, 29, 18, -16}, {-23, -27, -26, 30, 30, 28, -31}, 
{-23, -26, -27, 30, 30, 28, -31}, {-26, -27, -23, 28, 30, 30, -31}, 
{-26, -23, -27, 30, 28, 30, -31}, {-27, -26, -23, 28, 30, 30, -31}, 
{-27, -23, -26, 30, 28, 30, -31}, {-32, -32, -32, 26, 26, 31, -19}, 
{-32, -32, -32, 26, 31, 26, -19}, {-32, -32, -32, 31, 26, 26, -19}, 
{-29, -32, -32, 31, 23, 32, -22}, {-29, -32, -32, 23, 31, 32, -22}, 
{-32, -29, -32, 31, 32, 23, -22}, {-32, -32, -29, 32, 23, 31, -22}, 
{-32, -29, -32, 23, 32, 31, -22}, {-32, -32, -29, 32, 31, 23, -22}, 
{-32, -34, -34, 34, 32, 28, -25}, {-32, -34, -34, 32, 34, 28, -25}, 
{-34, -34, -32, 28, 32, 34, -25}, {-34, -32, -34, 34, 28, 32, -25}, 
{-34, -34, -32, 28, 34, 32, -25}, {-34, -32, -34, 32, 28, 34, -25}, 
{-27, -30, -28, 33, 34, 34, -37}, {-27, -28, -30, 34, 33, 34, -37}, 
{-28, -30, -27, 34, 34, 33, -37}, {-28, -27, -30, 34, 34, 33, -37}, 
{-30, -27, -28, 33, 34, 34, -37}, {-30, -28, -27, 34, 33, 34, -37}, 
{-26, -33, -33, 32, 35, 36, -35}, {-26, -33, -33, 35, 32, 36, -35}, 
{-33, -33, -26, 36, 32, 35, -35}, {-33, -33, -26, 36, 35, 32, -35}, 
{-33, -26, -33, 32, 36, 35, -35}, {-33, -26, -33, 35, 36, 32, -35}, 
{-30, -33, -32, 35, 35, 33, -34}, {-30, -32, -33, 35, 35, 33, -34}, 
{-32, -30, -33, 35, 33, 35, -34}, {-32, -33, -30, 33, 35, 35, -34}, 
{-33, -32, -30, 33, 35, 35, -34}, {-33, -30, -32, 35, 33, 35, -34}, 
{-40, -40, -40, 39, 37, 22, -18}, {-40, -40, -40, 22, 37, 39, -18}, 
{-40, -40, -40, 37, 22, 39, -18}, {-40, -40, -40, 37, 39, 22, -18}, 
{-40, -40, -40, 22, 39, 37, -18}, {-40, -40, -40, 39, 22, 37, -18}, 
{-37, -39, -39, 22, 40, 39, -22}, {-37, -39, -39, 40, 22, 39, -22}, 
{-39, -39, -37, 39, 22, 40, -22}, {-39, -37, -39, 22, 39, 40, -22}, 
{-39, -39, -37, 39, 40, 22, -22}, {-39, -37, -39, 40, 39, 22, -22}, 
{-41, -41, -41, 29, 37, 39, -23}, {-41, -41, -41, 39, 37, 29, -23}, 
{-41, -41, -41, 29, 39, 37, -23}, {-41, -41, -41, 37, 39, 29, -23}, 
{-41, -41, -41, 39, 29, 37, -23}, {-41, -41, -41, 37, 29, 39, -23}, 
{-31, -40, -40, 39, 37, 40, -36}, {-31, -40, -40, 37, 39, 40, -36}, 
{-40, -31, -40, 37, 40, 39, -36}, {-40, -40, -31, 40, 37, 39, -36}, 
{-40, -31, -40, 39, 40, 37, -36}, {-40, -40, -31, 40, 39, 37, -36}, 
{-29, -35, -35, 40, 41, 41, -46}, {-29, -35, -35, 41, 40, 41, -46}, 
{-35, -35, -29, 41, 40, 41, -46}, {-35, -35, -29, 41, 41, 40, -46}, 
{-35, -29, -35, 40, 41, 41, -46}, {-35, -29, -35, 41, 41, 40, -46}, 
{-41, -44, -44, 26, 43, 44, -25}, {-41, -44, -44, 43, 26, 44, -25}, 
{-44, -41, -44, 43, 44, 26, -25}, {-44, -41, -44, 26, 44, 43, -25}, 
{-44, -44, -41, 44, 26, 43, -25}, {-44, -44, -41, 44, 43, 26, -25}, 
{-37, -40, -40, 42, 40, 37, -36}, {-37, -40, -40, 40, 42, 37, -36}, 
{-40, -40, -37, 37, 40, 42, -36}, {-40, -37, -40, 42, 37, 40, -36}, 
{-40, -40, -37, 37, 42, 40, -36}, {-40, -37, -40, 40, 37, 42, -36}, 
{-33, -39, -39, 39, 41, 42, -41}, {-33, -39, -39, 41, 39, 42, -41}, 
{-39, -39, -33, 42, 39, 41, -41}, {-39, -33, -39, 41, 42, 39, -41}, 
{-39, -39, -33, 42, 41, 39, -41}, {-39, -33, -39, 39, 42, 41, -41}, 
{-32, -39, -37, 41, 42, 43, -45}, {-32, -37, -39, 42, 41, 43, -45}, 
{-37, -39, -32, 43, 42, 41, -45}, {-37, -32, -39, 42, 43, 41, -45}, 
{-38, -42, -41, 43, 43, 36, -36}, {-38, -41, -42, 43, 43, 36, -36}, 
{-39, -37, -32, 43, 41, 42, -45}, {-39, -32, -37, 41, 43, 42, -45}, 
{-41, -38, -42, 43, 36, 43, -36}, {-41, -42, -38, 36, 43, 43, -36}, 
{-42, -41, -38, 36, 43, 43, -36}, {-42, -38, -41, 43, 36, 43, -36}, 
{-47, -47, -47, 35, 41, 45, -27}, {-47, -47, -47, 45, 41, 35, -27}, 
{-47, -47, -47, 35, 45, 41, -27}, {-47, -47, -47, 41, 45, 35, -27}, 
{-47, -47, -47, 41, 35, 45, -27}, {-47, -47, -47, 45, 35, 41, -27}, 
{-40, -43, -43, 45, 40, 43, -39}, {-40, -43, -43, 40, 45, 43, -39}, 
{-43, -40, -43, 45, 43, 40, -39}, {-43, -43, -40, 43, 40, 45, -39}, 
{-43, -40, -43, 40, 43, 45, -39}, {-43, -43, -40, 43, 45, 40, -39}, 
{-42, -46, -46, 41, 41, 45, -35}, {-46, -42, -46, 41, 45, 41, -35}, 
{-46, -46, -42, 45, 41, 41, -35}, {-50, -50, -50, 49, 44, 32, -25}, 
{-50, -50, -50, 44, 32, 49, -25}, {-50, -50, -50, 44, 49, 32, -25}, 
{-50, -50, -50, 32, 44, 49, -25}, {-50, -50, -50, 32, 49, 44, -25}, 
{-50, -50, -50, 49, 32, 44, -25}, {-33, -39, -38, 46, 46, 46, -53}, 
{-33, -38, -39, 46, 46, 46, -53}, {-38, -39, -33, 46, 46, 46, -53}, 
{-38, -33, -39, 46, 46, 46, -53}, {-39, -38, -33, 46, 46, 46, -53}, 
{-39, -33, -38, 46, 46, 46, -53}, {-35, -46, -46, 46, 44, 49, -46}, 
{-35, -46, -46, 44, 46, 49, -46}, {-46, -46, -35, 49, 44, 46, -46}, 
{-46, -35, -46, 46, 49, 44, -46}, {-46, -46, -35, 49, 46, 44, -46}, 
{-46, -35, -46, 44, 49, 46, -46}, {-36, -43, -43, 43, 48, 50, -50}, 
{-36, -43, -43, 48, 43, 50, -50}, {-43, -36, -43, 43, 50, 48, -50}, 
{-43, -43, -36, 50, 43, 48, -50}, {-43, -43, -36, 50, 48, 43, -50}, 
{-43, -36, -43, 48, 50, 43, -50}, {-44, -50, -50, 49, 44, 44, -37}, 
{-44, -50, -50, 44, 49, 44, -37}, {-50, -44, -50, 44, 44, 49, -37}, 
{-50, -50, -44, 44, 44, 49, -37}, {-50, -44, -50, 49, 44, 44, -37}, 
{-50, -50, -44, 44, 49, 44, -37}, {-39, -45, -43, 48, 49, 46, -49}, 
{-39, -43, -45, 49, 48, 46, -49}, {-43, -45, -39, 46, 49, 48, -49}, 
{-43, -39, -45, 49, 46, 48, -49}, {-45, -43, -39, 46, 48, 49, -49}, 
{-45, -39, -43, 48, 46, 49, -49}, {-49, -52, -52, 40, 48, 51, -35}, 
{-49, -52, -52, 48, 40, 51, -35}, {-52, -52, -49, 51, 48, 40, -35}, 
{-52, -49, -52, 48, 51, 40, -35}, {-52, -49, -52, 40, 51, 48, -35}, 
{-52, -52, -49, 51, 40, 48, -35}, {-45, -51, -51, 54, 56, 54, -56}, 
{-45, -51, -51, 56, 54, 54, -56}, {-51, -51, -45, 54, 54, 56, -56}, 
{-51, -45, -51, 56, 54, 54, -56}, {-51, -51, -45, 54, 56, 54, -56}, 
{-51, -45, -51, 54, 54, 56, -56}, {-45, -57, -57, 53, 55, 57, -51}, 
{-45, -57, -57, 55, 53, 57, -51}, {-57, -57, -45, 57, 53, 55, -51}, 
{-57, -57, -45, 57, 55, 53, -51}, {-57, -45, -57, 55, 57, 53, -51}, 
{-57, -45, -57, 53, 57, 55, -51}, {-42, -51, -49, 57, 58, 61, -67}, 
{-42, -49, -51, 58, 57, 61, -67}, {-48, -54, -53, 59, 59, 54, -58}, 
{-48, -53, -54, 59, 59, 54, -58}, {-49, -51, -42, 61, 58, 57, -67}, 
{-49, -42, -51, 58, 61, 57, -67}, {-51, -49, -42, 61, 57, 58, -67}, 
{-51, -42, -49, 57, 61, 58, -67}, {-53, -48, -54, 59, 54, 59, -58}, 
{-53, -54, -48, 54, 59, 59, -58}, {-54, -53, -48, 54, 59, 59, -58}, 
{-54, -48, -53, 59, 54, 59, -58}, {-61, -63, -63, 48, 58, 60, -40}, 
{-61, -63, -63, 58, 48, 60, -40}, {-63, -61, -63, 58, 60, 48, -40}, 
{-63, -63, -61, 60, 58, 48, -40}, {-63, -61, -63, 48, 60, 58, -40}, 
{-63, -63, -61, 60, 48, 58, -40}, {-57, -63, -63, 57, 59, 57, -47}, 
{-57, -63, -63, 59, 57, 57, -47}, {-63, -63, -57, 57, 57, 59, -47}, 
{-63, -57, -63, 59, 57, 57, -47}, {-63, -63, -57, 57, 59, 57, -47}, 
{-63, -57, -63, 57, 57, 59, -47}, {-52, -62, -62, 63, 58, 62, -57}, 
{-52, -62, -62, 58, 63, 62, -57}, {-62, -62, -52, 62, 58, 63, -57}, 
{-62, -52, -62, 63, 62, 58, -57}, {-62, -62, -52, 62, 63, 58, -57}, 
{-62, -52, -62, 58, 62, 63, -57}, {-56, -64, -64, 65, 67, 58, -58}, 
{-56, -64, -64, 67, 65, 58, -58}, {-64, -64, -56, 58, 65, 67, -58}, 
{-64, -64, -56, 58, 67, 65, -58}, {-64, -56, -64, 65, 58, 67, -58}, 
{-64, -56, -64, 67, 58, 65, -58}, {-74, -74, -74, 73, 68, 38, -31}, 
{-74, -74, -74, 68, 38, 73, -31}, {-74, -74, -74, 68, 73, 38, -31}, 
{-74, -74, -74, 38, 68, 73, -31}, {-74, -74, -74, 38, 73, 68, -31}, 
{-74, -74, -74, 73, 38, 68, -31}, {-69, -72, -72, 48, 68, 71, -43}, 
{-69, -72, -72, 68, 48, 71, -43}, {-72, -69, -72, 48, 71, 68, -43}, 
{-72, -72, -69, 71, 68, 48, -43}, {-72, -69, -72, 68, 71, 48, -43}, 
{-72, -72, -69, 71, 48, 68, -43}, {-54, -63, -61, 72, 73, 73, -82}, 
{-54, -61, -63, 73, 72, 73, -82}, {-61, -63, -54, 73, 73, 72, -82}, 
{-61, -54, -63, 73, 73, 72, -82}, {-63, -61, -54, 73, 72, 73, -82}, 
{-63, -54, -61, 72, 73, 73, -82}, {-56, -63, -58, 73, 73, 75, -85}, 
{-56, -58, -63, 73, 73, 75, -85}, {-58, -63, -56, 75, 73, 73, -85}, 
{-58, -56, -63, 73, 75, 73, -85}, {-63, -56, -58, 73, 75, 73, -85}, 
{-63, -58, -56, 75, 73, 73, -85}, {-56, -74, -74, 73, 68, 74, -67}, 
{-56, -74, -74, 68, 73, 74, -67}, {-74, -56, -74, 68, 74, 73, -67}, 
{-74, -74, -56, 74, 68, 73, -67}, {-74, -74, -56, 74, 73, 68, -67}, 
{-74, -56, -74, 73, 74, 68, -67}, {-67, -76, -76, 74, 64, 73, -59}, 
{-67, -76, -76, 64, 74, 73, -59}, {-76, -76, -67, 73, 64, 74, -59}, 
{-76, -67, -76, 64, 73, 74, -59}, {-76, -67, -76, 74, 73, 64, -59}, 
{-76, -76, -67, 73, 74, 64, -59}, {-66, -74, -74, 77, 72, 68, -65}, 
{-66, -74, -74, 72, 77, 68, -65}, {-74, -74, -66, 68, 72, 77, -65}, 
{-74, -74, -66, 68, 77, 72, -65}, {-74, -66, -74, 72, 68, 77, -65}, 
{-74, -66, -74, 77, 68, 72, -65}, {-62, -74, -74, 79, 74, 80, -79}, 
{-62, -74, -74, 74, 79, 80, -79}, {-74, -74, -62, 80, 74, 79, -79}, 
{-74, -62, -74, 79, 80, 74, -79}, {-74, -74, -62, 80, 79, 74, -79}, 
{-74, -62, -74, 74, 80, 79, -79}, {-61, -79, -79, 73, 75, 85, -75}, 
{-61, -79, -79, 75, 73, 85, -75}, {-79, -79, -61, 85, 73, 75, -75}, 
{-79, -61, -79, 75, 85, 73, -75}, {-79, -79, -61, 85, 75, 73, -75}, 
{-79, -61, -79, 73, 85, 75, -75}, {-63, -75, -73, 81, 82, 76, -82}, 
{-63, -73, -75, 82, 81, 76, -82}, {-73, -75, -63, 76, 82, 81, -82}, 
{-73, -63, -75, 82, 76, 81, -82}, {-75, -73, -63, 76, 81, 82, -82}, 
{-75, -63, -73, 81, 76, 82, -82}, {-86, -88, -88, 58, 83, 85, -50}, 
{-86, -88, -88, 83, 58, 85, -50}, {-88, -86, -88, 58, 85, 83, -50}, 
{-88, -86, -88, 83, 85, 58, -50}, {-88, -88, -86, 85, 83, 58, -50}, 
{-88, -88, -86, 85, 58, 83, -50}, {-79, -87, -87, 82, 72, 85, -65}, 
{-79, -87, -87, 72, 82, 85, -65}, {-87, -87, -79, 85, 82, 72, -65}, 
{-87, -87, -79, 85, 72, 82, -65}, {-87, -79, -87, 72, 85, 82, -65}, 
{-87, -79, -87, 82, 85, 72, -65}, {-67, -84, -84, 76, 88, 93, -85}, 
{-67, -84, -84, 88, 76, 93, -85}, {-84, -67, -84, 76, 93, 88, -85}, 
{-84, -84, -67, 93, 76, 88, -85}, {-84, -84, -67, 93, 88, 76, -85}, 
{-84, -67, -84, 88, 93, 76, -85}, {-70, -85, -85, 88, 93, 97, -99}, 
{-70, -85, -85, 93, 88, 97, -99}, {-85, -85, -70, 97, 88, 93, -99}, 
{-85, -70, -85, 93, 97, 88, -99}, {-85, -85, -70, 97, 93, 88, -99}, 
{-85, -70, -85, 88, 97, 93, -99}, {-93, -99, -99, 94, 84, 90, -70}, 
{-93, -99, -99, 84, 94, 90, -70}, {-99, -93, -99, 84, 90, 94, -70}, 
{-99, -99, -93, 90, 84, 94, -70}, {-99, -99, -93, 90, 94, 84, -70}, 
{-99, -93, -99, 94, 90, 84, -70}, {-103, -104, -104, 74, 94, 100, -60}, 
{-103, -104, -104, 94, 74, 100, -60}, {-104, -104, -103, 100, 94, 74, -60}, 
{-104, -103, -104, 74, 100, 94, -60}, {-104, -103, -104, 94, 100, 74, -60}, 
{-104, -104, -103, 100, 74, 94, -60}, {-76, -88, -88, 97, 99, 94, -102}, 
{-76, -88, -88, 99, 97, 94, -102}, {-88, -88, -76, 94, 97, 99, -102}, 
{-88, -88, -76, 94, 99, 97, -102}, {-88, -76, -88, 97, 94, 99, -102}, 
{-88, -76, -88, 99, 94, 97, -102}, {-79, -100, -100, 88, 96, 109, -93}, 
{-79, -100, -100, 96, 88, 109, -93}, {-100, -100, -79, 109, 88, 96, -93}, 
{-100, -79, -100, 88, 109, 96, -93}, {-100, -100, -79, 109, 96, 88, -93}, 
{-100, -79, -100, 96, 109, 88, -93}, {-83, -99, -99, 89, 104, 105, -95}, 
{-83, -99, -99, 104, 89, 105, -95}, {-99, -83, -99, 89, 105, 104, -95}, 
{-99, -99, -83, 105, 89, 104, -95}, {-99, -99, -83, 105, 104, 89, -95}, 
{-99, -83, -99, 104, 105, 89, -95}, {-72, -98, -98, 101, 96, 110, -107}, 
{-72, -98, -98, 96, 101, 110, -107}, {-98, -98, -72, 110, 96, 101, -107}, 
{-98, -98, -72, 110, 101, 96, -107}, {-98, -72, -98, 96, 110, 101, -107}, 
{-98, -72, -98, 101, 110, 96, -107}, {-86, -98, -98, 109, 104, 104, -109}, 
{-86, -98, -98, 104, 109, 104, -109}, {-98, -98, -86, 104, 104, 109, -109}, 
{-98, -98, -86, 104, 109, 104, -109}, {-98, -86, -98, 104, 104, 109, -109}, 
{-98, -86, -98, 109, 104, 104, -109}, {-119, -122, -122, 92, 117, 110, -75}, 
{-119, -122, -122, 117, 92, 110, -75}, {-122, -119, -122, 92, 110, 117, -75}, 
{-122, -122, -119, 110, 117, 92, -75}, {-122, -119, -122, 117, 110, 92, -75}, 
{-122, -122, -119, 110, 92, 117, -75}, {-98, -119, -119, 114, 104, 125, -105}, 
{-98, -119, -119, 104, 114, 125, -105}, {-119, -119, -98, 125, 104, 114, -105}, 
{-119, -98, -119, 104, 125, 114, -105}, {-119, -119, -98, 125, 114, 104, -105}, 
{-119, -98, -119, 114, 125, 104, -105}, {-94, -109, -109, 118, 123, 121, -129}, 
{-94, -109, -109, 123, 118, 121, -129}, {-109, -109, -94, 121, 118, 123, -129}, 
{-109, -109, -94, 121, 123, 118, -129}, {-109, -94, -109, 118, 121, 123, -129}, 
{-109, -94, -109, 123, 121, 118, -129}, {-93, -111, -109, 129, 130, 130, -148}, 
{-93, -109, -111, 130, 129, 130, -148}, {-109, -111, -93, 130, 130, 129, -148}, 
{-109, -93, -111, 130, 130, 129, -148}, {-111, -109, -93, 130, 129, 130, -148}, 
{-111, -93, -109, 129, 130, 130, -148}, {-124, -142, -142, 112, 137, 145, -110}, 
{-124, -142, -142, 137, 112, 145, -110}, {-142, -124, -142, 112, 145, 137, -110}, 
{-142, -142, -124, 145, 137, 112, -110}, {-142, -124, -142, 137, 145, 112, -110}, 
{-142, -142, -124, 145, 112, 137, -110}, {-113, -129, -119, 134, 139, 140, -145}, 
{-113, -119, -129, 139, 134, 140, -145}, {-119, -129, -113, 140, 139, 134, -145}, 
{-119, -113, -129, 139, 140, 134, -145}, {-129, -113, -119, 134, 140, 139, -145}, 
{-129, -119, -113, 140, 134, 139, -145}, {-114, -134, -134, 138, 143, 128, -131}, 
{-114, -134, -134, 143, 138, 128, -131}, {-134, -134, -114, 128, 138, 143, -131}, 
{-134, -134, -114, 128, 143, 138, -131}, {-134, -114, -134, 138, 128, 143, -131}, 
{-134, -114, -134, 143, 128, 138, -131}, {-139, -157, -157, 137, 147, 155, -125}, 
{-139, -157, -157, 147, 137, 155, -125}, {-157, -157, -139, 155, 137, 147, -125}, 
{-157, -139, -157, 137, 155, 147, -125}, {-157, -139, -157, 147, 155, 137, -125}, 
{-157, -157, -139, 155, 147, 137, -125}, {-165, -168, -168, 120, 152, 163, -99}, 
{-165, -168, -168, 152, 120, 163, -99}, {-168, -168, -165, 163, 152, 120, -99}, 
{-168, -165, -168, 120, 163, 152, -99}, {-168, -165, -168, 152, 163, 120, -99}, 
{-168, -168, -165, 163, 120, 152, -99}, {-166, -178, -178, 148, 173, 160, -125}, 
{-166, -178, -178, 173, 148, 160, -125}, {-178, -166, -178, 148, 160, 173, -125}, 
{-178, -178, -166, 160, 148, 173, -125}, {-178, -178, -166, 160, 173, 148, -125}, 
{-178, -166, -178, 173, 160, 148, -125}, {-169, -184, -184, 136, 176, 183, -127}, 
{-169, -184, -184, 176, 136, 183, -127}, {-184, -169, -184, 136, 183, 176, -127}, 
{-184, -169, -184, 176, 183, 136, -127}, {-184, -184, -169, 183, 176, 136, -127}, 
{-184, -184, -169, 183, 136, 176, -127}, {-138, -159, -149, 174, 179, 185, -200}, 
{-138, -149, -159, 179, 174, 185, -200}, {-149, -159, -138, 185, 179, 174, -200}, 
{-149, -138, -159, 179, 185, 174, -200}, {-159, -138, -149, 174, 185, 179, -200}, 
{-159, -149, -138, 185, 174, 179, -200}, {-164, -194, -194, 218, 223, 218, -241}, 
{-164, -194, -194, 223, 218, 218, -241}, {-194, -194, -164, 218, 218, 223, -241}, 
{-194, -194, -164, 218, 223, 218, -241}, {-194, -164, -194, 218, 218, 223, -241}, 
{-194, -164, -194, 223, 218, 218, -241}, {-199, -232, -232, 184, 224, 241, -185}, 
{-199, -232, -232, 224, 184, 241, -185}, {-232, -199, -232, 184, 241, 224, -185}, 
{-232, -199, -232, 224, 241, 184, -185}, {-232, -232, -199, 241, 224, 184, -185}, 
{-232, -232, -199, 241, 184, 224, -185}, {-206, -233, -233, 243, 218, 245, -225}, 
{-206, -233, -233, 218, 243, 245, -225}, {-233, -206, -233, 243, 245, 218, -225}, 
{-233, -233, -206, 245, 218, 243, -225}, {-233, -206, -233, 218, 245, 243, -225}, 
{-233, -233, -206, 245, 243, 218, -225}, {-203, -248, -248, 224, 240, 245, -213}, 
{-203, -248, -248, 240, 224, 245, -213}, {-248, -248, -203, 245, 224, 240, -213}, 
{-248, -248, -203, 245, 240, 224, -213}, {-248, -203, -248, 224, 245, 240, -213}, 
{-248, -203, -248, 240, 245, 224, -213}}


==> anc/infcaus.txt <==
Inequalities for the causal structure relevant for the information causality game (classical case)

In the following we provide the inequalities from the calculations of Section III C of the article "Non - Shannon inequalities in the entropy vector approach to causal structures". These inequalities are of the form a H (X_0) + b H (X_1) + c H (Z) + d H (Y_{|R=0}) + e H (Y_{|R=1}) + f H (X_0 X_1) + g H (X_0 Z) + h H (X_0 Y_{|R=0}) + i H (X_0 Y_{|R=1}) + j H (X_1 Z) + k H (X_1 Y_{|R=0}) + l H (X_1 Y_{|R=1}) + m H (Z Y_{|R=0}) + n H (Z Y_{|R=1}) + o H (X_0 X_1 Z) + p H (X_0 X_1 Y_{|R=0}) + q H (X_0 X_1 Y_{|R=1}) + r H (X_0 Z Y_{|R=0}) + s H (X_0 Z Y_{|R=1}) + t H (X_1 Z Y_{|R=0}) + u H (X_1 Z Y_{|R=1}) + v H (X_0 X_1 Z Y_{|R=0}) + w H (X_0 X_1 Z Y_{|R=1}) >= 0. The coefficients a, b, ..., w of all irredundant inequalities are in the following listed as the rows of a matrix.

{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
  1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0,
   1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
  0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1,
   0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1}, {-4, -8, -14, -4, -10, 1, 
  12, -5, 13, 9, 12, 6, 13, 15, 0, 0, -1, 0, -16, -12, -7, 0, 
  0}, {-4, -8, -14, -10, -4, 1, 12, 13, -5, 9, 6, 12, 15, 13, 0, -1, 
  0, -16, 0, -7, -12, 0, 0}, {-4, -14, -8, -4, -10, 12, 1, -5, 13, 9, 
  13, 15, 12, 6, 0, 0, -16, 0, -1, -12, -7, 0, 
  0}, {-4, -14, -8, -10, -4, 12, 1, 13, -5, 9, 15, 13, 6, 12, 0, -16, 
  0, -1, 0, -7, -12, 0, 0}, {-8, -4, -14, -4, -10, 1, 9, 12, 6, 
  12, -5, 13, 13, 15, 0, 0, -1, -12, -7, 0, -16, 0, 
  0}, {-8, -4, -14, -10, -4, 1, 9, 6, 12, 12, 13, -5, 15, 13, 0, -1, 
  0, -7, -12, -16, 0, 0, 0}, {-8, -14, -4, -4, -10, 9, 1, 12, 6, 12, 
  13, 15, -5, 13, 0, -12, -7, 0, -1, 0, -16, 0, 
  0}, {-8, -14, -4, -10, -4, 9, 1, 6, 12, 12, 15, 13, 13, -5, 
  0, -7, -12, -1, 0, -16, 0, 0, 0}, {-14, -4, -8, -4, -10, 12, 9, 13, 
  15, 1, -5, 13, 12, 6, 0, 0, -16, -12, -7, 0, -1, 0, 
  0}, {-14, -4, -8, -10, -4, 12, 9, 15, 13, 1, 13, -5, 6, 12, 0, -16, 
  0, -7, -12, -1, 0, 0, 0}, {-14, -8, -4, -4, -10, 9, 12, 13, 15, 1, 
  12, 6, -5, 13, 0, -12, -7, 0, -16, 0, -1, 0, 
  0}, {-14, -8, -4, -10, -4, 9, 12, 15, 13, 1, 6, 12, 13, -5, 
  0, -7, -12, -16, 0, -1, 0, 0, 0}, {-4, -8, -14, -4, -10, 1, 12, -5, 
  13, 9, 12, 6, 13, 15, 0, 0, -1, 0, -16, -16, -3, 0, 
  0}, {-4, -8, -14, -10, -4, 1, 12, 13, -5, 9, 6, 12, 15, 13, 0, -1, 
  0, -16, 0, -3, -16, 0, 0}, {-4, -14, -8, -4, -10, 12, 1, -5, 13, 9, 
  13, 15, 12, 6, 0, 0, -16, 0, -1, -16, -3, 0, 
  0}, {-4, -14, -8, -10, -4, 12, 1, 13, -5, 9, 15, 13, 6, 12, 0, -16, 
  0, -1, 0, -3, -16, 0, 0}, {-8, -4, -14, -4, -10, 1, 9, 12, 6, 
  12, -5, 13, 13, 15, 0, 0, -1, -16, -3, 0, -16, 0, 
  0}, {-8, -4, -14, -10, -4, 1, 9, 6, 12, 12, 13, -5, 15, 13, 0, -1, 
  0, -3, -16, -16, 0, 0, 0}, {-8, -14, -4, -4, -10, 9, 1, 12, 6, 12, 
  13, 15, -5, 13, 0, -16, -3, 0, -1, 0, -16, 0, 
  0}, {-8, -14, -4, -10, -4, 9, 1, 6, 12, 12, 15, 13, 13, -5, 
  0, -3, -16, -1, 0, -16, 0, 0, 0}, {-14, -4, -8, -4, -10, 12, 9, 13, 
  15, 1, -5, 13, 12, 6, 0, 0, -16, -16, -3, 0, -1, 0, 
  0}, {-14, -4, -8, -10, -4, 12, 9, 15, 13, 1, 13, -5, 6, 12, 0, -16, 
  0, -3, -16, -1, 0, 0, 0}, {-14, -8, -4, -4, -10, 9, 12, 13, 15, 1, 
  12, 6, -5, 13, 0, -16, -3, 0, -16, 0, -1, 0, 
  0}, {-14, -8, -4, -10, -4, 9, 12, 15, 13, 1, 6, 12, 13, -5, 
  0, -3, -16, -16, 0, -1, 0, 0, 0}, {-4, -8, -14, -1, -13, 1, 12, -5, 
  13, 9, 6, 12, 7, 21, 0, 0, -1, 0, -16, -7, -12, 0, 
  0}, {-4, -8, -14, -13, -1, 1, 12, 13, -5, 9, 12, 6, 21, 7, 0, -1, 
  0, -16, 0, -12, -7, 0, 0}, {-4, -14, -8, -1, -13, 12, 1, -5, 13, 9, 
  7, 21, 6, 12, 0, 0, -16, 0, -1, -7, -12, 0, 
  0}, {-4, -14, -8, -13, -1, 12, 1, 13, -5, 9, 21, 7, 12, 6, 0, -16, 
  0, -1, 0, -12, -7, 0, 0}, {-8, -4, -14, -1, -13, 1, 9, 6, 12, 
  12, -5, 13, 7, 21, 0, 0, -1, -7, -12, 0, -16, 0, 
  0}, {-8, -4, -14, -13, -1, 1, 9, 12, 6, 12, 13, -5, 21, 7, 0, -1, 
  0, -12, -7, -16, 0, 0, 0}, {-8, -14, -4, -1, -13, 9, 1, 6, 12, 12, 
  7, 21, -5, 13, 0, -7, -12, 0, -1, 0, -16, 0, 
  0}, {-8, -14, -4, -13, -1, 9, 1, 12, 6, 12, 21, 7, 13, -5, 
  0, -12, -7, -1, 0, -16, 0, 0, 0}, {-14, -4, -8, -1, -13, 12, 9, 7, 
  21, 1, -5, 13, 6, 12, 0, 0, -16, -7, -12, 0, -1, 0, 
  0}, {-14, -4, -8, -13, -1, 12, 9, 21, 7, 1, 13, -5, 12, 6, 0, -16, 
  0, -12, -7, -1, 0, 0, 0}, {-14, -8, -4, -1, -13, 9, 12, 7, 21, 1, 6,
   12, -5, 13, 0, -7, -12, 0, -16, 0, -1, 0, 
  0}, {-14, -8, -4, -13, -1, 9, 12, 21, 7, 1, 12, 6, 13, -5, 
  0, -12, -7, -16, 0, -1, 0, 0, 0}, {-4, -8, -14, -1, -13, 1, 12, -5, 
  13, 9, 6, 12, 7, 21, 0, 0, -1, 0, -16, -3, -16, 0, 
  0}, {-4, -8, -14, -13, -1, 1, 12, 13, -5, 9, 12, 6, 21, 7, 0, -1, 
  0, -16, 0, -16, -3, 0, 0}, {-4, -14, -8, -1, -13, 12, 1, -5, 13, 9, 
  7, 21, 6, 12, 0, 0, -16, 0, -1, -3, -16, 0, 
  0}, {-4, -14, -8, -13, -1, 12, 1, 13, -5, 9, 21, 7, 12, 6, 0, -16, 
  0, -1, 0, -16, -3, 0, 0}, {-8, -4, -14, -1, -13, 1, 9, 6, 12, 
  12, -5, 13, 7, 21, 0, 0, -1, -3, -16, 0, -16, 0, 
  0}, {-8, -4, -14, -13, -1, 1, 9, 12, 6, 12, 13, -5, 21, 7, 0, -1, 
  0, -16, -3, -16, 0, 0, 0}, {-8, -14, -4, -1, -13, 9, 1, 6, 12, 12, 
  7, 21, -5, 13, 0, -3, -16, 0, -1, 0, -16, 0, 
  0}, {-8, -14, -4, -13, -1, 9, 1, 12, 6, 12, 21, 7, 13, -5, 
  0, -16, -3, -1, 0, -16, 0, 0, 0}, {-14, -4, -8, -1, -13, 12, 9, 7, 
  21, 1, -5, 13, 6, 12, 0, 0, -16, -3, -16, 0, -1, 0, 
  0}, {-14, -4, -8, -13, -1, 12, 9, 21, 7, 1, 13, -5, 12, 6, 0, -16, 
  0, -16, -3, -1, 0, 0, 0}, {-14, -8, -4, -1, -13, 9, 12, 7, 21, 1, 6,
   12, -5, 13, 0, -3, -16, 0, -16, 0, -1, 0, 
  0}, {-14, -8, -4, -13, -1, 9, 12, 21, 7, 1, 12, 6, 13, -5, 
  0, -16, -3, -16, 0, -1, 0, 0, 0}, {1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0, -1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 0, 0, 0, -1,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 0, 0,
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1,
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0,
   0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0,
   0, 0}, {0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
  0, 0, 0, 1}, {0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0,
   0, 0, 1, 0, 1, 0, -1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
  0, 0, 0, 1, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
  0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1}, {0, 0, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1}, {0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1, 
  0}, {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
  0, -1, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  1, 0, 0, 0, -1}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
  0, 0, 0, 0, 0, -1, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 1, 0, 0, 0, 0, 0, -1}, {0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 1, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, -1, 0, 0, 
  0, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 
  0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0}, {0, 0, 
  0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
  0}, {0, 0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 
  0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
   0, -1, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, -1, 0, 0}, {0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
  0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 1, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 
  0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0}, {0, -1, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0}, {-1, 
  0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
  0, 0, 0}, {-1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
  0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 0, 0, 0, 0, -1, 1, 1, 0}, {0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 
  0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 0, 1, 0}, {0, 0, 1, 0, 0, -1, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1}, {0, -1, 1, 
  0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 
  0}, {0, -1, 1, 0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 1}, {0, -1, 1, 0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 0, 
  0, 0, 0, -1, 0, 1, 0}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 1, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, -1, 0, 1}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 
  1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0}, {0, -1, 1, -1, 0, -1, 0, 
  1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1}, {0, -1, -1, 
  0, -1, 0, 0, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 
  0}, {0, -1, -1, -1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
  0, -1, 0, 0}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 0, 0, 
  0, 0, -1, 0, 0, 1, 0}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 0, 1}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 
  0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0}, {-1, 0, 1, -1, 0, -1, 
  0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1}, {-1, 0, 1, -1,
   0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0}, {-1, 
  0, 1, -1, 0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
  1}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0, -1, 0, 
  0, 0, 0, 0}, {-1, 0, -1, -1, 0, 0, 0, 1, 1, 0, 1, -1, 1, 1, 0, 0, 0,
   0, -1, 0, 0, 0, 0}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 1, -1, 1, 
  0, -1, 0, 0, 0, 0, 0, 0, 0}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 1,
   1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0}, {0, -1, 1, 0, -1, -1, 0, -1, 1,
   0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 1}, {0, -1, 1, 0, -1, -1, 
  0, -1, 1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, 0}, {0, -1, 1, 
  0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 0, 0, 
  1}, {0, -1, 1, 0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, -1, 
  0, -1, 0, 1}, {0, -1, 1, 0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 0, 
  0, 1, -1, -1, 0, 1, 0}, {0, -1, 1, 0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 
  0, 0, 0, 0, 1, -1, -1, 0, 0, 1}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 
  1, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0}, {0, -1, 1, -1, 0, -1, 0, 
  1, -1, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1}, {0, -1, 1, -1, 
  0, -1, 0, 1, -1, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 1, 
  0}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 1, 1, 0, 0, 0, -1, 1, 0, 0, 
  0, -1, 1, 0}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 1, 1, 0, 0, 0, -1, 
  1, 0, 0, 0, -1, 0, 1}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 1, 1, 0, 
  0, 0, -1, 1, 0, 0, -1, 0, 1, 0}, {0, -1, -1, 0, -1, 0, 0, -1, 1, 0, 
  1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0}, {0, -1, -1, 0, -1, 0, 
  0, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0}, {0, -1, -1, 
  0, -1, 0, 0, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 
  1, -1}, {0, -1, -1, 0, -1, 0, 0, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
  0, 0, -1, -1, 1}, {0, -1, -1, -1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 1, 0, 
  0, 0, 0, 0, -1, 0, 1, -1}, {0, -1, -1, -1, 0, 0, 0, 1, -1, 0, 1, 1, 
  1, 1, 0, 0, 0, 0, 0, -1, 0, -1, 1}, {0, -1, -1, -1, 0, 0, 0, 1, -1, 
  0, 1, 1, 1, 1, 0, 0, 0, -1, 1, -1, 0, 0, 0}, {0, -1, -1, -1, 0, 0, 
  0, 1, -1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 0, -1, 0, 0, 0}, {-1, 0, 1, 
  0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 
  1}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 0, 1, -1, -1, 0, 
  0, 0, 1, 0}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 0, 
  1, -1, -1, 0, 0, 0, 0, 1}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 
  0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 1}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 
  0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0}, {-1, 0, 1, 0, -1, -1, 
  0, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1}, {-1, 0, 
  1, -1, 0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 1, 
  0}, {-1, 0, 1, -1, 0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 
  0, -1, -1, 1, 0, 1}, {-1, 0, 1, -1, 0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 
  0, 0, 0, -1, 0, -1, 1, 1, 0}, {-1, 0, 1, -1, 0, -1, 0, 1, 1, 0, 
  1, -1, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 0}, {-1, 0, 1, -1, 0, -1, 0, 
  1, 1, 0, 1, -1, 0, 0, 0, -1, 1, 0, -1, 0, 0, 0, 1}, {-1, 0, 1, -1, 
  0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 0, 0, 1, 0}, {-1, 
  0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0, 0, 
  0}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0, 0, -1, 
  1, -1, 0, 0}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 0, 
  0, 0, -1, 0, 0, 1, -1}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 
  1, 0, 0, 0, 0, -1, 0, 0, -1, 1}, {-1, 0, -1, -1, 0, 0, 0, 1, 1, 0, 
  1, -1, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, -1}, {-1, 0, -1, -1, 0, 0, 0, 
  1, 1, 0, 1, -1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1}, {-1, 0, -1, -1, 
  0, 0, 0, 1, 1, 0, 1, -1, 1, 1, 0, 0, 0, -1, 0, -1, 1, 0, 0}, {-1, 
  0, -1, -1, 0, 0, 0, 1, 1, 0, 1, -1, 1, 1, 0, -1, 1, -1, 0, 0, 0, 0, 
  0}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 1, -1, 1, 0, 0, -1, 1, -1, 
  0, 0, 0, 0}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 1, -1, 1, 0, 
  0, -1, 0, 0, 1, -1, 0, 0}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 
  1, -1, 1, 0, 0, -1, 0, 0, 0, 0, 1, -1}, {-1, -1, 0, 0, -1, 0, 0, 1, 
  1, 0, 1, 1, -1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 1}, {-1, -1, 0, -1, 0, 
  0, 0, 1, 1, 0, 1, 1, 1, -1, 0, -1, 0, 0, 0, 0, 0, 1, -1}, {-1, -1, 
  0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 
  1}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 1, -1, 0, -1, 0, 0, 
  0, -1, 1, 0, 0}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 1, -1, 
  0, -1, 0, -1, 1, 0, 0, 0, 0}, {0, -1, -1, 0, -1, 0, 0, -1, 1, 0, 1, 
  1, 1, 1, 0, 1, -1, 0, 0, -1, 0, 1, -1}, {0, -1, -1, 0, -1, 0, 0, -1,
   1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0, -1, 1}, {0, -1, -1, 0, -1,
   0, 0, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, 
  1, -1}, {0, -1, -1, 0, -1, 0, 0, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
  1, -1, -1, 0, -1, 1}, {0, -1, -1, -1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 1,
   0, 0, 0, -1, 1, 0, -1, 1, -1}, {0, -1, -1, -1, 0, 0, 0, 1, -1, 0, 
  1, 1, 1, 1, 0, 0, 0, -1, 1, 0, -1, -1, 1}, {0, -1, -1, -1, 0, 0, 0, 
  1, -1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 0, 0, -1, 1, -1}, {0, -1, -1, -1,
   0, 0, 0, 1, -1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 0, 0, -1, -1, 1}, {-1, 
  0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0, 
  1, -1}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 1, -1, -1,
   0, 0, 0, -1, 1}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 
  0, 0, -1, 0, 1, -1, 1, -1}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1,
   1, 1, 0, 0, 0, -1, 0, 1, -1, -1, 1}, {-1, 0, -1, -1, 0, 0, 0, 1, 1,
   0, 1, -1, 1, 1, 0, 0, 0, 0, -1, -1, 1, 1, -1}, {-1, 0, -1, -1, 0, 
  0, 0, 1, 1, 0, 1, -1, 1, 1, 0, 0, 0, 0, -1, -1, 1, -1, 1}, {-1, 
  0, -1, -1, 0, 0, 0, 1, 1, 0, 1, -1, 1, 1, 0, -1, 1, 0, -1, 0, 0, 
  1, -1}, {-1, 0, -1, -1, 0, 0, 0, 1, 1, 0, 1, -1, 1, 1, 0, -1, 1, 
  0, -1, 0, 0, -1, 1}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 1, -1, 1, 
  0, -1, 0, 1, -1, 0, 0, 1, -1}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 
  1, -1, 1, 0, -1, 0, 1, -1, 0, 0, -1, 1}, {-1, -1, 0, 0, -1, 0, 0, 1,
   1, 0, 1, 1, -1, 1, 0, -1, 0, 0, 0, 1, -1, 1, -1}, {-1, -1, 0, 
  0, -1, 0, 0, 1, 1, 0, 1, 1, -1, 1, 0, -1, 0, 0, 0, 1, -1, -1, 
  1}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 0, 
  0, -1, 1, 1, -1}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 1, -1, 0, 
  0, -1, 0, 0, -1, 1, -1, 1}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 
  1, -1, 0, 0, -1, -1, 1, 0, 0, 1, -1}, {-1, -1, 0, -1, 0, 0, 0, 1, 1,
   0, 1, 1, 1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1}, {0, -1, 1, 
  0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
  2, -1}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, -1, -1, 2}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 2, -1}, {-1, 0, 1, -1, 0, -1, 0, 1, 1, 0, 1, -1, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 2}, {0, -1, -1, 0, -1, 0, 0, -1, 1, 
  0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 2, -2}, {0, -1, -1, -1, 0, 0, 
  0, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, -2, 2}, {-1, 0, -1, 
  0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, 
  2, -2}, {-1, 0, -1, -1, 0, 0, 0, 1, 1, 0, 1, -1, 1, 1, 0, 0, 0, 
  0, -1, 0, 0, -2, 2}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 1, -1, 1, 
  0, -1, 0, 0, 0, 0, 0, 2, -2}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 
  1, 1, -1, 0, 0, -1, 0, 0, 0, 0, -2, 2}, {0, -1, 1, 0, -1, -1, 0, -1,
   1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, -1, 2}, {0, -1, 1, 
  0, -1, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, -1, 
  2}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 1, 1, 0, 0, 0, 0, 0, -1, 
  1, -1, 0, 2, -1}, {0, -1, 1, -1, 0, -1, 0, 1, -1, 0, 1, 1, 0, 0, 
  0, -1, 1, 0, 0, -1, 0, 2, -1}, {-1, 0, 1, 0, -1, -1, 0, 1, 1, 0, -1,
   1, 0, 0, 0, 1, -1, 0, -1, 0, 0, -1, 2}, {-1, 0, 1, 0, -1, -1, 0, 1,
   1, 0, -1, 1, 0, 0, 0, 0, 0, 0, -1, 1, -1, -1, 2}, {-1, 0, 1, -1, 
  0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 2, -1}, {-1, 
  0, 1, -1, 0, -1, 0, 1, 1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 0, 0, 
  2, -1}, {0, -1, -1, 0, -1, 0, 0, -1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 
  0, 0, -1, -2, 2}, {0, -1, -1, 0, -1, 0, 0, -1, 1, 0, 1, 1, 1, 1, 0, 
  0, 0, 1, -1, 0, -1, -2, 2}, {0, -1, -1, -1, 0, 0, 0, 1, -1, 0, 1, 1,
   1, 1, 0, 0, 0, -1, 1, -1, 0, 2, -2}, {0, -1, -1, -1, 0, 0, 0, 
  1, -1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 0, -1, 0, 2, -2}, {-1, 0, -1, 
  0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0, -2, 
  2}, {-1, 0, -1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0, 0, -1, 
  1, -1, -2, 2}, {-1, 0, -1, -1, 0, 0, 0, 1, 1, 0, 1, -1, 1, 1, 0, 0, 
  0, -1, 0, -1, 1, 2, -2}, {-1, 0, -1, -1, 0, 0, 0, 1, 1, 0, 1, -1, 1,
   1, 0, -1, 1, -1, 0, 0, 0, 2, -2}, {-1, -1, 0, 0, -1, 0, 0, 1, 1, 0,
   1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 0, -2, 2}, {-1, -1, 0, 0, -1, 0, 
  0, 1, 1, 0, 1, 1, -1, 1, 0, 0, -1, 0, 0, 1, -1, -2, 2}, {-1, -1, 
  0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 1, -1, 0, -1, 0, 0, 0, -1, 1, 
  2, -2}, {-1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 1, 1, 1, -1, 0, -1, 0, -1,
   1, 0, 0, 2, -2}, {-1, -2, 1, 0, -2, 2, 0, -1, 3, 0, 1, 3, 0, 0, 0, 
  0, -4, 0, 0, 0, -1, 0, 1}, {-1, -2, 1, 0, -2, 2, 0, -1, 3, 0, 1, 3, 
  0, 0, 0, 0, -4, 0, 0, -1, 0, 1, 0}, {-1, -2, 1, -2, 0, 2, 0, 3, -1, 
  0, 3, 1, 0, 0, 0, -4, 0, 0, 0, 0, -1, 0, 1}, {-1, -2, 1, -2, 0, 2, 
  0, 3, -1, 0, 3, 1, 0, 0, 0, -4, 0, 0, 0, -1, 0, 1, 0}, {-2, -1, 1, 
  0, -2, 2, 0, 1, 3, 0, -1, 3, 0, 0, 0, 0, -4, 0, -1, 0, 0, 0, 
  1}, {-2, -1, 1, 0, -2, 2, 0, 1, 3, 0, -1, 3, 0, 0, 0, 0, -4, -1, 0, 
  0, 0, 1, 0}, {-2, -1, 1, -2, 0, 2, 0, 3, 1, 0, 3, -1, 0, 0, 0, -4, 
  0, 0, -1, 0, 0, 0, 1}, {-2, -1, 1, -2, 0, 2, 0, 3, 1, 0, 3, -1, 0, 
  0, 0, -4, 0, -1, 0, 0, 0, 1, 0}, {-1, -2, 0, 0, -2, -1, 0, 1, 1, 3, 
  1, 2, -1, 3, 0, -1, 1, -1, 0, 0, -4, 1, 0}, {-1, -2, 0, -2, 0, -1, 
  0, 1, 1, 3, 2, 1, 3, -1, 0, 1, -1, 0, -1, -4, 0, 0, 1}, {-2, -1, 0, 
  0, -2, -1, 3, 1, 2, 0, 1, 1, -1, 3, 0, -1, 1, 0, -4, -1, 0, 1, 
  0}, {-2, -1, 0, -2, 0, -1, 3, 2, 1, 0, 1, 1, 3, -1, 0, 1, -1, -4, 0,
   0, -1, 0, 1}, {-1, -2, 0, 0, -2, -1, 0, 1, 1, 3, 1, 2, -1, 3, 
  0, -1, 1, -1, 0, 0, -4, 2, -1}, {-1, -2, 0, -2, 0, -1, 0, 1, 1, 3, 
  2, 1, 3, -1, 0, 1, -1, 0, -1, -4, 0, -1, 2}, {-2, -1, 0, 0, -2, -1, 
  3, 1, 2, 0, 1, 1, -1, 3, 0, -1, 1, 0, -4, -1, 0, 2, -1}, {-2, -1, 
  0, -2, 0, -1, 3, 2, 1, 0, 1, 1, 3, -1, 0, 1, -1, -4, 0, 0, -1, -1, 
  2}, {0, -1, -2, 0, -2, -1, 1, 0, 1, 3, 0, 3, 0, 3, 0, 0, 0, 0, -1, 
  0, -4, 0, 0}, {0, -1, -2, -2, 0, -1, 1, 1, 0, 3, 3, 0, 3, 0, 0, 0, 
  0, -1, 0, -4, 0, 0, 0}, {0, -2, -1, 0, -2, 1, -1, 0, 1, 3, 0, 3, 0, 
  3, 0, 0, -1, 0, 0, 0, -4, 0, 0}, {0, -2, -1, -2, 0, 1, -1, 1, 0, 3, 
  3, 0, 3, 0, 0, -1, 0, 0, 0, -4, 0, 0, 0}, {0, -2, -2, 0, -1, 1, 1, 
  0, -1, 3, 0, 3, 0, 3, -1, 0, 0, 0, 0, 0, -4, 0, 0}, {0, -2, -2, -1, 
  0, 1, 1, -1, 0, 3, 3, 0, 3, 0, -1, 0, 0, 0, 0, -4, 0, 0, 0}, {-1, 
  0, -2, 0, -2, -1, 3, 0, 3, 1, 0, 1, 0, 3, 0, 0, 0, 0, -4, 0, -1, 0, 
  0}, {-1, 0, -2, -2, 0, -1, 3, 3, 0, 1, 1, 0, 3, 0, 0, 0, 0, -4, 
  0, -1, 0, 0, 0}, {-1, -2, 0, 0, -2, 3, -1, 0, 3, 1, 0, 3, 0, 1, 0, 
  0, -4, 0, 0, 0, -1, 0, 0}, {-1, -2, 0, -2, 0, 3, -1, 3, 0, 1, 3, 0, 
  1, 0, 0, -4, 0, 0, 0, -1, 0, 0, 0}, {-1, -2, -2, 0, 0, 3, 3, 0, -1, 
  3, 0, 1, 0, 1, -4, 0, 0, 0, 0, 0, -1, 0, 0}, {-1, -2, -2, 0, 0, 3, 
  3, -1, 0, 3, 1, 0, 1, 0, -4, 0, 0, 0, 0, -1, 0, 0, 0}, {-2, 0, -1, 
  0, -2, 1, 3, 0, 3, -1, 0, 1, 0, 3, 0, 0, -1, 0, -4, 0, 0, 0, 
  0}, {-2, 0, -1, -2, 0, 1, 3, 3, 0, -1, 1, 0, 3, 0, 0, -1, 0, -4, 0, 
  0, 0, 0, 0}, {-2, 0, -2, 0, -1, 1, 3, 0, 3, 1, 0, -1, 0, 3, -1, 0, 
  0, 0, -4, 0, 0, 0, 0}, {-2, 0, -2, -1, 0, 1, 3, 3, 0, 1, -1, 0, 3, 
  0, -1, 0, 0, -4, 0, 0, 0, 0, 0}, {-2, -1, 0, 0, -2, 3, 1, 0, 3, -1, 
  0, 3, 0, 1, 0, 0, -4, 0, -1, 0, 0, 0, 0}, {-2, -1, 0, -2, 0, 3, 1, 
  3, 0, -1, 3, 0, 1, 0, 0, -4, 0, -1, 0, 0, 0, 0, 0}, {-2, -1, -2, 0, 
  0, 3, 3, 1, 0, 3, -1, 0, 1, 0, -4, 0, 0, -1, 0, 0, 0, 0, 
  0}, {-2, -1, -2, 0, 0, 3, 3, 0, 1, 3, 0, -1, 0, 1, -4, 0, 0, 0, -1, 
  0, 0, 0, 0}, {-2, -2, 0, 0, -1, 3, 1, 0, 3, 1, 0, 3, 0, -1, -1, 
  0, -4, 0, 0, 0, 0, 0, 0}, {-2, -2, 0, -1, 0, 3, 1, 3, 0, 1, 3, 
  0, -1, 0, -1, -4, 0, 0, 0, 0, 0, 0, 0}, {-2, -2, -1, 0, 0, 3, 3, 1, 
  0, 3, 1, 0, -1, 0, -4, -1, 0, 0, 0, 0, 0, 0, 0}, {-2, -2, -1, 0, 0, 
  3, 3, 0, 1, 3, 0, 1, 0, -1, -4, 0, -1, 0, 0, 0, 0, 0, 
  0}, {0, -2, -2, 0, -2, 0, 0, -1, 1, 3, 1, 3, 1, 3, 0, 0, 0, 0, 
  0, -1, -4, 0, 0}, {0, -2, -2, -2, 0, 0, 0, 1, -1, 3, 3, 1, 3, 1, 0, 
  0, 0, 0, 0, -4, -1, 0, 0}, {-2, 0, -2, 0, -2, 0, 3, 1, 3, 0, -1, 1, 
  1, 3, 0, 0, 0, -1, -4, 0, 0, 0, 0}, {-2, 0, -2, -2, 0, 0, 3, 3, 1, 
  0, 1, -1, 3, 1, 0, 0, 0, -4, -1, 0, 0, 0, 0}, {-2, -2, 0, 0, -2, 3, 
  0, 1, 3, 0, 1, 3, -1, 1, 0, -1, -4, 0, 0, 0, 0, 0, 0}, {-2, -2, 
  0, -2, 0, 3, 0, 3, 1, 0, 3, 1, 1, -1, 0, -4, -1, 0, 0, 0, 0, 0, 
  0}, {0, -2, -2, -1, -1, 0, 0, 1, -1, 3, 1, 3, 1, 3, 0, 0, 0, 0, 
  0, -1, -4, 0, 0}, {0, -2, -2, -1, -1, 0, 0, -1, 1, 3, 3, 1, 3, 1, 0,
   0, 0, 0, 0, -4, -1, 0, 0}, {-1, -1, -2, 0, -2, 0, 3, -1, 3, 0, 1, 
  1, 1, 3, 0, 0, 0, 0, -4, 0, -1, 0, 0}, {-1, -1, -2, 0, -2, 0, 3, -1,
   3, 0, 1, 1, 1, 3, 0, 0, 0, 0, -4, -1, 0, 0, 0}, {-1, -1, -2, 0, -2,
   0, 0, 1, 1, 3, -1, 3, 1, 3, 0, 0, 0, 0, -1, 0, -4, 0, 
  0}, {-1, -1, -2, 0, -2, 0, 0, 1, 1, 3, -1, 3, 1, 3, 0, 0, 0, -1, 0, 
  0, -4, 0, 0}, {-1, -1, -2, -2, 0, 0, 3, 3, -1, 0, 1, 1, 3, 1, 0, 0, 
  0, -4, 0, 0, -1, 0, 0}, {-1, -1, -2, -2, 0, 0, 3, 3, -1, 0, 1, 1, 3,
   1, 0, 0, 0, -4, 0, -1, 0, 0, 0}, {-1, -1, -2, -2, 0, 0, 0, 1, 1, 3,
   3, -1, 3, 1, 0, 0, 0, 0, -1, -4, 0, 0, 0}, {-1, -1, -2, -2, 0, 0, 
  0, 1, 1, 3, 3, -1, 3, 1, 0, 0, 0, -1, 0, -4, 0, 0, 0}, {-1, -2, -1, 
  0, -2, 3, 0, -1, 3, 0, 1, 3, 1, 1, 0, 0, -4, 0, 0, 0, -1, 0, 
  0}, {-1, -2, -1, 0, -2, 3, 0, -1, 3, 0, 1, 3, 1, 1, 0, 0, -4, 0, 
  0, -1, 0, 0, 0}, {-1, -2, -1, 0, -2, 0, 0, 1, 1, 3, 1, 3, -1, 3, 0, 
  0, -1, 0, 0, 0, -4, 0, 0}, {-1, -2, -1, 0, -2, 0, 0, 1, 1, 3, 1, 
  3, -1, 3, 0, -1, 0, 0, 0, 0, -4, 0, 0}, {-1, -2, -1, -2, 0, 3, 0, 
  3, -1, 0, 3, 1, 1, 1, 0, -4, 0, 0, 0, 0, -1, 0, 0}, {-1, -2, -1, -2,
   0, 3, 0, 3, -1, 0, 3, 1, 1, 1, 0, -4, 0, 0, 0, -1, 0, 0, 
  0}, {-1, -2, -1, -2, 0, 0, 0, 1, 1, 3, 3, 1, 3, -1, 0, 0, -1, 0, 
  0, -4, 0, 0, 0}, {-1, -2, -1, -2, 0, 0, 0, 1, 1, 3, 3, 1, 3, -1, 
  0, -1, 0, 0, 0, -4, 0, 0, 0}, {-2, 0, -2, -1, -1, 0, 3, 3, 1, 0, -1,
   1, 3, 1, 0, 0, 0, -4, -1, 0, 0, 0, 0}, {-2, 0, -2, -1, -1, 0, 3, 1,
   3, 0, 1, -1, 1, 3, 0, 0, 0, -1, -4, 0, 0, 0, 0}, {-2, -1, -1, 
  0, -2, 3, 0, 1, 3, 0, -1, 3, 1, 1, 0, 0, -4, 0, -1, 0, 0, 0, 
  0}, {-2, -1, -1, 0, -2, 3, 0, 1, 3, 0, -1, 3, 1, 1, 0, 0, -4, -1, 0,
   0, 0, 0, 0}, {-2, -1, -1, 0, -2, 0, 3, 1, 3, 0, 1, 1, -1, 3, 0, 
  0, -1, 0, -4, 0, 0, 0, 0}, {-2, -1, -1, 0, -2, 0, 3, 1, 3, 0, 1, 
  1, -1, 3, 0, -1, 0, 0, -4, 0, 0, 0, 0}, {-2, -1, -1, -2, 0, 3, 0, 3,
   1, 0, 3, -1, 1, 1, 0, -4, 0, 0, -1, 0, 0, 0, 0}, {-2, -1, -1, -2, 
  0, 3, 0, 3, 1, 0, 3, -1, 1, 1, 0, -4, 0, -1, 0, 0, 0, 0, 
  0}, {-2, -1, -1, -2, 0, 0, 3, 3, 1, 0, 1, 1, 3, -1, 0, 0, -1, -4, 0,
   0, 0, 0, 0}, {-2, -1, -1, -2, 0, 0, 3, 3, 1, 0, 1, 1, 3, -1, 0, -1,
   0, -4, 0, 0, 0, 0, 0}, {-2, -2, 0, -1, -1, 3, 0, 3, 1, 0, 3, 1, -1,
   1, 0, -4, -1, 0, 0, 0, 0, 0, 0}, {-2, -2, 0, -1, -1, 3, 0, 1, 3, 0,
   1, 3, 1, -1, 0, -1, -4, 0, 0, 0, 0, 0, 0}, {0, -2, -2, 0, -2, 0, 
  0, -1, 1, 3, 1, 3, 1, 3, 0, 1, -1, 0, 0, -1, -4, 0, 0}, {0, -2, -2, 
  0, -2, 0, 0, -1, 1, 3, 1, 3, 1, 3, 0, 0, 0, 1, -1, -1, -4, 0, 
  0}, {0, -2, -2, 0, -2, 0, 0, -1, 1, 3, 1, 3, 1, 3, 0, 0, 0, 0, 
  0, -1, -4, 1, -1}, {0, -2, -2, -2, 0, 0, 0, 1, -1, 3, 3, 1, 3, 1, 0,
   0, 0, 0, 0, -4, -1, -1, 1}, {0, -2, -2, -2, 0, 0, 0, 1, -1, 3, 3, 
  1, 3, 1, 0, 0, 0, -1, 1, -4, -1, 0, 0}, {0, -2, -2, -2, 0, 0, 0, 
  1, -1, 3, 3, 1, 3, 1, 0, -1, 1, 0, 0, -4, -1, 0, 0}, {-2, 0, -2, 
  0, -2, 0, 3, 1, 3, 0, -1, 1, 1, 3, 0, 1, -1, -1, -4, 0, 0, 0, 
  0}, {-2, 0, -2, 0, -2, 0, 3, 1, 3, 0, -1, 1, 1, 3, 0, 0, 0, -1, -4, 
  1, -1, 0, 0}, {-2, 0, -2, 0, -2, 0, 3, 1, 3, 0, -1, 1, 1, 3, 0, 0, 
  0, -1, -4, 0, 0, 1, -1}, {-2, 0, -2, -2, 0, 0, 3, 3, 1, 0, 1, -1, 3,
   1, 0, 0, 0, -4, -1, 0, 0, -1, 1}, {-2, 0, -2, -2, 0, 0, 3, 3, 1, 0,
   1, -1, 3, 1, 0, 0, 0, -4, -1, -1, 1, 0, 0}, {-2, 0, -2, -2, 0, 0, 
  3, 3, 1, 0, 1, -1, 3, 1, 0, -1, 1, -4, -1, 0, 0, 0, 0}, {-2, -2, 0, 
  0, -2, 3, 0, 1, 3, 0, 1, 3, -1, 1, 0, -1, -4, 1, -1, 0, 0, 0, 
  0}, {-2, -2, 0, 0, -2, 3, 0, 1, 3, 0, 1, 3, -1, 1, 0, -1, -4, 0, 0, 
  1, -1, 0, 0}, {-2, -2, 0, 0, -2, 3, 0, 1, 3, 0, 1, 3, -1, 1, 
  0, -1, -4, 0, 0, 0, 0, 1, -1}, {-2, -2, 0, -2, 0, 3, 0, 3, 1, 0, 3, 
  1, 1, -1, 0, -4, -1, 0, 0, 0, 0, -1, 1}, {-2, -2, 0, -2, 0, 3, 0, 3,
   1, 0, 3, 1, 1, -1, 0, -4, -1, 0, 0, -1, 1, 0, 0}, {-2, -2, 0, -2, 
  0, 3, 0, 3, 1, 0, 3, 1, 1, -1, 0, -4, -1, -1, 1, 0, 0, 0, 
  0}, {0, -2, -2, -1, -1, 0, 0, 1, -1, 3, 1, 3, 1, 3, 0, 0, 0, 0, 
  0, -1, -4, -1, 1}, {0, -2, -2, -1, -1, 0, 0, 1, -1, 3, 1, 3, 1, 3, 
  0, 0, 0, -1, 1, -1, -4, 0, 0}, {0, -2, -2, -1, -1, 0, 0, 1, -1, 3, 
  1, 3, 1, 3, 0, -1, 1, 0, 0, -1, -4, 0, 0}, {0, -2, -2, -1, -1, 0, 
  0, -1, 1, 3, 3, 1, 3, 1, 0, 1, -1, 0, 0, -4, -1, 0, 
  0}, {0, -2, -2, -1, -1, 0, 0, -1, 1, 3, 3, 1, 3, 1, 0, 0, 0, 
  1, -1, -4, -1, 0, 0}, {0, -2, -2, -1, -1, 0, 0, -1, 1, 3, 3, 1, 3, 
  1, 0, 0, 0, 0, 0, -4, -1, 1, -1}, {-1, -1, -2, 0, -2, 0, 3, -1, 3, 
  0, 1, 1, 1, 3, 0, 0, 0, 0, -4, 0, -1, -1, 1}, {-1, -1, -2, 0, -2, 0,
   3, -1, 3, 0, 1, 1, 1, 3, 0, 0, 0, 0, -4, -1, 0, 
  1, -1}, {-1, -1, -2, 0, -2, 0, 0, 1, 1, 3, -1, 3, 1, 3, 0, 0, 0, 
  0, -1, 0, -4, -1, 1}, {-1, -1, -2, 0, -2, 0, 0, 1, 1, 3, -1, 3, 1, 
  3, 0, 0, 0, -1, 0, 0, -4, 1, -1}, {-1, -1, -2, -2, 0, 0, 3, 3, -1, 
  0, 1, 1, 3, 1, 0, 0, 0, -4, 0, 0, -1, -1, 1}, {-1, -1, -2, -2, 0, 0,
   3, 3, -1, 0, 1, 1, 3, 1, 0, 0, 0, -4, 0, -1, 0, 
  1, -1}, {-1, -1, -2, -2, 0, 0, 0, 1, 1, 3, 3, -1, 3, 1, 0, 0, 0, 
  0, -1, -4, 0, -1, 1}, {-1, -1, -2, -2, 0, 0, 0, 1, 1, 3, 3, -1, 3, 
  1, 0, 0, 0, -1, 0, -4, 0, 1, -1}, {-1, -2, -1, 0, -2, 3, 0, -1, 3, 
  0, 1, 3, 1, 1, 0, 0, -4, 0, 0, 0, -1, -1, 1}, {-1, -2, -1, 0, -2, 3,
   0, -1, 3, 0, 1, 3, 1, 1, 0, 0, -4, 0, 0, -1, 0, 
  1, -1}, {-1, -2, -1, 0, -2, 0, 0, 1, 1, 3, 1, 3, -1, 3, 0, 0, -1, 0,
   0, 0, -4, -1, 1}, {-1, -2, -1, 0, -2, 0, 0, 1, 1, 3, 1, 3, -1, 3, 
  0, -1, 0, 0, 0, 0, -4, 1, -1}, {-1, -2, -1, -2, 0, 3, 0, 3, -1, 0, 
  3, 1, 1, 1, 0, -4, 0, 0, 0, 0, -1, -1, 1}, {-1, -2, -1, -2, 0, 3, 0,
   3, -1, 0, 3, 1, 1, 1, 0, -4, 0, 0, 0, -1, 0, 
  1, -1}, {-1, -2, -1, -2, 0, 0, 0, 1, 1, 3, 3, 1, 3, -1, 0, 0, -1, 0,
   0, -4, 0, -1, 1}, {-1, -2, -1, -2, 0, 0, 0, 1, 1, 3, 3, 1, 3, -1, 
  0, -1, 0, 0, 0, -4, 0, 1, -1}, {-2, 0, -2, -1, -1, 0, 3, 3, 1, 
  0, -1, 1, 3, 1, 0, 1, -1, -4, -1, 0, 0, 0, 0}, {-2, 0, -2, -1, -1, 
  0, 3, 3, 1, 0, -1, 1, 3, 1, 0, 0, 0, -4, -1, 1, -1, 0, 0}, {-2, 
  0, -2, -1, -1, 0, 3, 3, 1, 0, -1, 1, 3, 1, 0, 0, 0, -4, -1, 0, 0, 
  1, -1}, {-2, 0, -2, -1, -1, 0, 3, 1, 3, 0, 1, -1, 1, 3, 0, 0, 
  0, -1, -4, 0, 0, -1, 1}, {-2, 0, -2, -1, -1, 0, 3, 1, 3, 0, 1, -1, 
  1, 3, 0, 0, 0, -1, -4, -1, 1, 0, 0}, {-2, 0, -2, -1, -1, 0, 3, 1, 3,
   0, 1, -1, 1, 3, 0, -1, 1, -1, -4, 0, 0, 0, 0}, {-2, -1, -1, 0, -2, 
  3, 0, 1, 3, 0, -1, 3, 1, 1, 0, 0, -4, 0, -1, 0, 0, -1, 
  1}, {-2, -1, -1, 0, -2, 3, 0, 1, 3, 0, -1, 3, 1, 1, 0, 0, -4, -1, 0,
   0, 0, 1, -1}, {-2, -1, -1, 0, -2, 0, 3, 1, 3, 0, 1, 1, -1, 3, 0, 
  0, -1, 0, -4, 0, 0, -1, 1}, {-2, -1, -1, 0, -2, 0, 3, 1, 3, 0, 1, 
  1, -1, 3, 0, -1, 0, 0, -4, 0, 0, 1, -1}, {-2, -1, -1, -2, 0, 3, 0, 
  3, 1, 0, 3, -1, 1, 1, 0, -4, 0, 0, -1, 0, 0, -1, 
  1}, {-2, -1, -1, -2, 0, 3, 0, 3, 1, 0, 3, -1, 1, 1, 0, -4, 0, -1, 0,
   0, 0, 1, -1}, {-2, -1, -1, -2, 0, 0, 3, 3, 1, 0, 1, 1, 3, -1, 0, 
  0, -1, -4, 0, 0, 0, -1, 1}, {-2, -1, -1, -2, 0, 0, 3, 3, 1, 0, 1, 1,
   3, -1, 0, -1, 0, -4, 0, 0, 0, 1, -1}, {-2, -2, 0, -1, -1, 3, 0, 3, 
  1, 0, 3, 1, -1, 1, 0, -4, -1, 1, -1, 0, 0, 0, 0}, {-2, -2, 
  0, -1, -1, 3, 0, 3, 1, 0, 3, 1, -1, 1, 0, -4, -1, 0, 0, 1, -1, 0, 
  0}, {-2, -2, 0, -1, -1, 3, 0, 3, 1, 0, 3, 1, -1, 1, 0, -4, -1, 0, 0,
   0, 0, 1, -1}, {-2, -2, 0, -1, -1, 3, 0, 1, 3, 0, 1, 3, 1, -1, 
  0, -1, -4, 0, 0, 0, 0, -1, 1}, {-2, -2, 0, -1, -1, 3, 0, 1, 3, 0, 1,
   3, 1, -1, 0, -1, -4, 0, 0, -1, 1, 0, 0}, {-2, -2, 0, -1, -1, 3, 0, 
  1, 3, 0, 1, 3, 1, -1, 0, -1, -4, -1, 1, 0, 0, 0, 0}, {0, -2, -2, 
  0, -2, 0, 0, -1, 1, 3, 1, 3, 1, 3, 0, 1, -1, 0, 0, -1, -4, -1, 
  1}, {0, -2, -2, 0, -2, 0, 0, -1, 1, 3, 1, 3, 1, 3, 0, 0, 0, 
  1, -1, -1, -4, -1, 1}, {0, -2, -2, -2, 0, 0, 0, 1, -1, 3, 3, 1, 3, 
  1, 0, 0, 0, -1, 1, -4, -1, 1, -1}, {0, -2, -2, -2, 0, 0, 0, 1, -1, 
  3, 3, 1, 3, 1, 0, -1, 1, 0, 0, -4, -1, 1, -1}, {-2, 0, -2, 0, -2, 0,
   3, 1, 3, 0, -1, 1, 1, 3, 0, 1, -1, -1, -4, 0, 0, -1, 1}, {-2, 
  0, -2, 0, -2, 0, 3, 1, 3, 0, -1, 1, 1, 3, 0, 0, 0, -1, -4, 
  1, -1, -1, 1}, {-2, 0, -2, -2, 0, 0, 3, 3, 1, 0, 1, -1, 3, 1, 0, 0, 
  0, -4, -1, -1, 1, 1, -1}, {-2, 0, -2, -2, 0, 0, 3, 3, 1, 0, 1, -1, 
  3, 1, 0, -1, 1, -4, -1, 0, 0, 1, -1}, {-2, -2, 0, 0, -2, 3, 0, 1, 3,
   0, 1, 3, -1, 1, 0, -1, -4, 1, -1, 0, 0, -1, 1}, {-2, -2, 0, 0, -2, 
  3, 0, 1, 3, 0, 1, 3, -1, 1, 0, -1, -4, 0, 0, 1, -1, -1, 1}, {-2, -2,
   0, -2, 0, 3, 0, 3, 1, 0, 3, 1, 1, -1, 0, -4, -1, 0, 0, -1, 1, 
  1, -1}, {-2, -2, 0, -2, 0, 3, 0, 3, 1, 0, 3, 1, 1, -1, 
  0, -4, -1, -1, 1, 0, 0, 1, -1}, {0, -2, -2, -1, -1, 0, 0, 1, -1, 3, 
  1, 3, 1, 3, 0, 0, 0, -1, 1, -1, -4, 1, -1}, {0, -2, -2, -1, -1, 0, 
  0, 1, -1, 3, 1, 3, 1, 3, 0, -1, 1, 0, 0, -1, -4, 
  1, -1}, {0, -2, -2, -1, -1, 0, 0, -1, 1, 3, 3, 1, 3, 1, 0, 1, -1, 0,
   0, -4, -1, -1, 1}, {0, -2, -2, -1, -1, 0, 0, -1, 1, 3, 3, 1, 3, 1, 
  0, 0, 0, 1, -1, -4, -1, -1, 1}, {-2, 0, -2, -1, -1, 0, 3, 3, 1, 
  0, -1, 1, 3, 1, 0, 1, -1, -4, -1, 0, 0, -1, 1}, {-2, 0, -2, -1, -1, 
  0, 3, 3, 1, 0, -1, 1, 3, 1, 0, 0, 0, -4, -1, 1, -1, -1, 1}, {-2, 
  0, -2, -1, -1, 0, 3, 1, 3, 0, 1, -1, 1, 3, 0, 0, 0, -1, -4, -1, 1, 
  1, -1}, {-2, 0, -2, -1, -1, 0, 3, 1, 3, 0, 1, -1, 1, 3, 0, -1, 
  1, -1, -4, 0, 0, 1, -1}, {-2, -2, 0, -1, -1, 3, 0, 3, 1, 0, 3, 
  1, -1, 1, 0, -4, -1, 1, -1, 0, 0, -1, 1}, {-2, -2, 0, -1, -1, 3, 0, 
  3, 1, 0, 3, 1, -1, 1, 0, -4, -1, 0, 0, 1, -1, -1, 1}, {-2, -2, 
  0, -1, -1, 3, 0, 1, 3, 0, 1, 3, 1, -1, 0, -1, -4, 0, 0, -1, 1, 
  1, -1}, {-2, -2, 0, -1, -1, 3, 0, 1, 3, 0, 1, 3, 1, -1, 
  0, -1, -4, -1, 1, 0, 0, 1, -1}, {0, -2, 3, -1, -2, -2, 0, -1, 1, 0, 
  3, 2, 0, 0, 0, 0, -1, 0, 0, -4, 1, 3, 0}, {0, -2, 3, -1, -2, -2, 
  0, -1, 1, 0, 2, 3, 0, 0, 0, 0, -1, 0, 0, 1, -4, 0, 3}, {0, -2, 
  3, -2, -1, -2, 0, 1, -1, 0, 3, 2, 0, 0, 0, -1, 0, 0, 0, -4, 1, 3, 
  0}, {0, -2, 3, -2, -1, -2, 0, 1, -1, 0, 2, 3, 0, 0, 0, -1, 0, 0, 0, 
  1, -4, 0, 3}, {-2, 0, 3, -1, -2, -2, 0, 3, 2, 0, -1, 1, 0, 0, 0, 
  0, -1, -4, 1, 0, 0, 3, 0}, {-2, 0, 3, -1, -2, -2, 0, 2, 3, 0, -1, 1,
   0, 0, 0, 0, -1, 1, -4, 0, 0, 0, 3}, {-2, 0, 3, -2, -1, -2, 0, 3, 2,
   0, 1, -1, 0, 0, 0, -1, 0, -4, 1, 0, 0, 3, 0}, {-2, 0, 
  3, -2, -1, -2, 0, 2, 3, 0, 1, -1, 0, 0, 0, -1, 0, 1, -4, 0, 0, 0, 
  3}, {0, -1, 3, -2, -2, -4, 0, 1, 1, 0, 3, 1, 0, 0, 0, 0, 0, -1, 
  0, -4, 2, 3, 0}, {0, -1, 3, -2, -2, -4, 0, 1, 1, 0, 1, 3, 0, 0, 0, 
  0, 0, 0, -1, 2, -4, 0, 3}, {0, -1, 3, -2, -2, -4, 0, 1, 0, 0, 3, 2, 
  0, 0, 0, 0, 0, -1, 1, -4, 1, 3, 0}, {0, -1, 3, -2, -2, -4, 0, 0, 1, 
  0, 2, 3, 0, 0, 0, 0, 0, 1, -1, 1, -4, 0, 3}, {-1, 0, 3, -2, -2, -4, 
  0, 3, 2, 0, 1, 0, 0, 0, 0, 0, 0, -4, 1, -1, 1, 3, 0}, {-1, 0, 
  3, -2, -2, -4, 0, 3, 1, 0, 1, 1, 0, 0, 0, 0, 0, -4, 2, -1, 0, 3, 
  0}, {-1, 0, 3, -2, -2, -4, 0, 2, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1, -4, 
  1, -1, 0, 3}, {-1, 0, 3, -2, -2, -4, 0, 1, 3, 0, 1, 1, 0, 0, 0, 0, 
  0, 2, -4, 0, -1, 0, 3}, {0, -2, -3, -1, -2, 1, 0, -1, 1, 0, 3, 2, 3,
   3, 0, 0, -1, 0, 0, -4, 1, 0, 0}, {0, -2, -3, -1, -2, 1, 0, -1, 1, 
  0, 2, 3, 3, 3, 0, 0, -1, 0, 0, 1, -4, 0, 0}, {0, -2, -3, -2, -1, 1, 
  0, 1, -1, 0, 3, 2, 3, 3, 0, -1, 0, 0, 0, -4, 1, 0, 
  0}, {0, -2, -3, -2, -1, 1, 0, 1, -1, 0, 2, 3, 3, 3, 0, -1, 0, 0, 0, 
  1, -4, 0, 0}, {0, -3, -2, -1, -2, 0, 1, -1, 1, 0, 3, 3, 3, 2, 0, 0, 
  0, 0, -1, -4, 1, 0, 0}, {0, -3, -2, -1, -2, 0, 1, -1, 1, 0, 3, 3, 2,
   3, 0, 0, 0, 0, -1, 1, -4, 0, 0}, {0, -3, -2, -2, -1, 0, 1, 1, -1, 
  0, 3, 3, 3, 2, 0, 0, 0, -1, 0, -4, 1, 0, 0}, {0, -3, -2, -2, -1, 0, 
  1, 1, -1, 0, 3, 3, 2, 3, 0, 0, 0, -1, 0, 1, -4, 0, 0}, {-2, 
  0, -3, -1, -2, 1, 0, 3, 2, 0, -1, 1, 3, 3, 0, 0, -1, -4, 1, 0, 0, 0,
   0}, {-2, 0, -3, -1, -2, 1, 0, 2, 3, 0, -1, 1, 3, 3, 0, 0, -1, 
  1, -4, 0, 0, 0, 0}, {-2, 0, -3, -2, -1, 1, 0, 3, 2, 0, 1, -1, 3, 3, 
  0, -1, 0, -4, 1, 0, 0, 0, 0}, {-2, 0, -3, -2, -1, 1, 0, 2, 3, 0, 
  1, -1, 3, 3, 0, -1, 0, 1, -4, 0, 0, 0, 0}, {-2, -3, 0, -1, -2, 0, 1,
   3, 2, 0, 3, 3, -1, 1, 0, -4, 1, 0, -1, 0, 0, 0, 0}, {-2, -3, 
  0, -1, -2, 0, 1, 2, 3, 0, 3, 3, -1, 1, 0, 1, -4, 0, -1, 0, 0, 0, 
  0}, {-2, -3, 0, -2, -1, 0, 1, 3, 2, 0, 3, 3, 1, -1, 0, -4, 1, -1, 0,
   0, 0, 0, 0}, {-2, -3, 0, -2, -1, 0, 1, 2, 3, 0, 3, 3, 1, -1, 0, 
  1, -4, -1, 0, 0, 0, 0, 0}, {-3, 0, -2, -1, -2, 0, 0, 3, 3, 1, -1, 1,
   3, 2, 0, 0, 0, -4, 1, 0, -1, 0, 0}, {-3, 0, -2, -1, -2, 0, 0, 3, 3,
   1, -1, 1, 2, 3, 0, 0, 0, 1, -4, 0, -1, 0, 0}, {-3, 0, -2, -2, -1, 
  0, 0, 3, 3, 1, 1, -1, 3, 2, 0, 0, 0, -4, 1, -1, 0, 0, 0}, {-3, 
  0, -2, -2, -1, 0, 0, 3, 3, 1, 1, -1, 2, 3, 0, 0, 0, 1, -4, -1, 0, 0,
   0}, {-3, -2, 0, -1, -2, 0, 0, 3, 3, 1, 3, 2, -1, 1, 0, -4, 1, 0, 0,
   0, -1, 0, 0}, {-3, -2, 0, -1, -2, 0, 0, 3, 3, 1, 2, 3, -1, 1, 0, 
  1, -4, 0, 0, 0, -1, 0, 0}, {-3, -2, 0, -2, -1, 0, 0, 3, 3, 1, 3, 2, 
  1, -1, 0, -4, 1, 0, 0, -1, 0, 0, 0}, {-3, -2, 0, -2, -1, 0, 0, 3, 3,
   1, 2, 3, 1, -1, 0, 1, -4, 0, 0, -1, 0, 0, 0}, {-2, -4, -4, 0, -5, 
  3, 3, -2, 6, 3, 2, 6, 2, 6, 0, 0, -4, 0, -4, -2, -4, 0, 
  0}, {-2, -4, -4, -5, 0, 3, 3, 6, -2, 3, 6, 2, 6, 2, 0, -4, 0, -4, 
  0, -4, -2, 0, 0}, {-4, -2, -4, 0, -5, 3, 3, 2, 6, 3, -2, 6, 2, 6, 0,
   0, -4, -2, -4, 0, -4, 0, 0}, {-4, -2, -4, -5, 0, 3, 3, 6, 2, 3, 
  6, -2, 6, 2, 0, -4, 0, -4, -2, -4, 0, 0, 0}, {-4, -4, -2, 0, -5, 3, 
  3, 2, 6, 3, 2, 6, -2, 6, 0, -2, -4, 0, -4, 0, -4, 0, 
  0}, {-4, -4, -2, -5, 0, 3, 3, 6, 2, 3, 6, 2, 6, -2, 0, -4, -2, -4, 
  0, -4, 0, 0, 0}, {-2, -4, -4, 0, -5, 3, 3, -2, 6, 3, 2, 6, 2, 6, 0, 
  0, -4, 0, -4, -1, -5, 0, 0}, {-2, -4, -4, -5, 0, 3, 3, 6, -2, 3, 6, 
  2, 6, 2, 0, -4, 0, -4, 0, -5, -1, 0, 0}, {-4, -2, -4, 0, -5, 3, 3, 
  2, 6, 3, -2, 6, 2, 6, 0, 0, -4, -1, -5, 0, -4, 0, 
  0}, {-4, -2, -4, -5, 0, 3, 3, 6, 2, 3, 6, -2, 6, 2, 0, -4, 
  0, -5, -1, -4, 0, 0, 0}, {-4, -4, -2, 0, -5, 3, 3, 2, 6, 3, 2, 
  6, -2, 6, 0, -1, -5, 0, -4, 0, -4, 0, 0}, {-4, -4, -2, -5, 0, 3, 3, 
  6, 2, 3, 6, 2, 6, -2, 0, -5, -1, -4, 0, -4, 0, 0, 0}, {-2, -4, -4, 
  0, -5, 3, 3, -2, 6, 3, 2, 6, 2, 6, 0, 0, -4, 0, -4, -2, -4, 
  1, -1}, {-2, -4, -4, -5, 0, 3, 3, 6, -2, 3, 6, 2, 6, 2, 0, -4, 
  0, -4, 0, -4, -2, -1, 1}, {-4, -2, -4, 0, -5, 3, 3, 2, 6, 3, -2, 6, 
  2, 6, 0, 0, -4, -2, -4, 0, -4, 1, -1}, {-4, -2, -4, -5, 0, 3, 3, 6, 
  2, 3, 6, -2, 6, 2, 0, -4, 0, -4, -2, -4, 0, -1, 1}, {-4, -4, -2, 
  0, -5, 3, 3, 2, 6, 3, 2, 6, -2, 6, 0, -2, -4, 0, -4, 0, -4, 
  1, -1}, {-4, -4, -2, -5, 0, 3, 3, 6, 2, 3, 6, 2, 6, -2, 
  0, -4, -2, -4, 0, -4, 0, -1, 1}, {-2, -4, -4, 0, -5, 3, 3, -2, 6, 3,
   2, 6, 2, 6, 0, 0, -4, 0, -4, -1, -5, -1, 1}, {-2, -4, -4, -5, 0, 3,
   3, 6, -2, 3, 6, 2, 6, 2, 0, -4, 0, -4, 0, -5, -1, 
  1, -1}, {-4, -2, -4, 0, -5, 3, 3, 2, 6, 3, -2, 6, 2, 6, 0, 
  0, -4, -1, -5, 0, -4, -1, 1}, {-4, -2, -4, -5, 0, 3, 3, 6, 2, 3, 
  6, -2, 6, 2, 0, -4, 0, -5, -1, -4, 0, 1, -1}, {-4, -4, -2, 0, -5, 3,
   3, 2, 6, 3, 2, 6, -2, 6, 0, -1, -5, 0, -4, 0, -4, -1, 
  1}, {-4, -4, -2, -5, 0, 3, 3, 6, 2, 3, 6, 2, 6, -2, 0, -5, -1, -4, 
  0, -4, 0, 1, -1}, {-4, -8, -14, -4, -10, 1, 12, -5, 13, 9, 12, 6, 
  13, 15, 0, 0, -1, 0, -16, -12, -7, -4, 4}, {-4, -8, -14, -10, -4, 1,
   12, 13, -5, 9, 6, 12, 15, 13, 0, -1, 0, -16, 0, -7, -12, 
  4, -4}, {-4, -14, -8, -4, -10, 12, 1, -5, 13, 9, 13, 15, 12, 6, 0, 
  0, -16, 0, -1, -12, -7, -4, 4}, {-4, -14, -8, -10, -4, 12, 1, 
  13, -5, 9, 15, 13, 6, 12, 0, -16, 0, -1, 0, -7, -12, 
  4, -4}, {-8, -4, -14, -4, -10, 1, 9, 12, 6, 12, -5, 13, 13, 15, 0, 
  0, -1, -12, -7, 0, -16, -4, 4}, {-8, -4, -14, -10, -4, 1, 9, 6, 12, 
  12, 13, -5, 15, 13, 0, -1, 0, -7, -12, -16, 0, 
  4, -4}, {-8, -14, -4, -4, -10, 9, 1, 12, 6, 12, 13, 15, -5, 13, 
  0, -12, -7, 0, -1, 0, -16, -4, 4}, {-8, -14, -4, -10, -4, 9, 1, 6, 
  12, 12, 15, 13, 13, -5, 0, -7, -12, -1, 0, -16, 0, 
  4, -4}, {-14, -4, -8, -4, -10, 12, 9, 13, 15, 1, -5, 13, 12, 6, 0, 
  0, -16, -12, -7, 0, -1, -4, 4}, {-14, -4, -8, -10, -4, 12, 9, 15, 
  13, 1, 13, -5, 6, 12, 0, -16, 0, -7, -12, -1, 0, 
  4, -4}, {-14, -8, -4, -4, -10, 9, 12, 13, 15, 1, 12, 6, -5, 13, 
  0, -12, -7, 0, -16, 0, -1, -4, 4}, {-14, -8, -4, -10, -4, 9, 12, 15,
   13, 1, 6, 12, 13, -5, 0, -7, -12, -16, 0, -1, 0, 
  4, -4}, {-4, -8, -14, -4, -10, 1, 12, -5, 13, 9, 12, 6, 13, 15, 0, 
  0, -1, 0, -16, -16, -3, 4, -4}, {-4, -8, -14, -10, -4, 1, 12, 
  13, -5, 9, 6, 12, 15, 13, 0, -1, 0, -16, 0, -3, -16, -4, 
  4}, {-4, -14, -8, -4, -10, 12, 1, -5, 13, 9, 13, 15, 12, 6, 0, 
  0, -16, 0, -1, -16, -3, 4, -4}, {-4, -14, -8, -10, -4, 12, 1, 
  13, -5, 9, 15, 13, 6, 12, 0, -16, 0, -1, 0, -3, -16, -4, 
  4}, {-8, -4, -14, -4, -10, 1, 9, 12, 6, 12, -5, 13, 13, 15, 0, 
  0, -1, -16, -3, 0, -16, 4, -4}, {-8, -4, -14, -10, -4, 1, 9, 6, 12, 
  12, 13, -5, 15, 13, 0, -1, 0, -3, -16, -16, 0, -4, 
  4}, {-8, -14, -4, -4, -10, 9, 1, 12, 6, 12, 13, 15, -5, 13, 
  0, -16, -3, 0, -1, 0, -16, 4, -4}, {-8, -14, -4, -10, -4, 9, 1, 6, 
  12, 12, 15, 13, 13, -5, 0, -3, -16, -1, 0, -16, 0, -4, 
  4}, {-14, -4, -8, -4, -10, 12, 9, 13, 15, 1, -5, 13, 12, 6, 0, 
  0, -16, -16, -3, 0, -1, 4, -4}, {-14, -4, -8, -10, -4, 12, 9, 15, 
  13, 1, 13, -5, 6, 12, 0, -16, 0, -3, -16, -1, 0, -4, 
  4}, {-14, -8, -4, -4, -10, 9, 12, 13, 15, 1, 12, 6, -5, 13, 
  0, -16, -3, 0, -16, 0, -1, 4, -4}, {-14, -8, -4, -10, -4, 9, 12, 15,
   13, 1, 6, 12, 13, -5, 0, -3, -16, -16, 0, -1, 0, -4, 
  4}, {-4, -8, -14, -1, -13, 1, 12, -5, 13, 9, 6, 12, 7, 21, 0, 0, -1,
   0, -16, -7, -12, 4, -4}, {-4, -8, -14, -13, -1, 1, 12, 13, -5, 9, 
  12, 6, 21, 7, 0, -1, 0, -16, 0, -12, -7, -4, 
  4}, {-4, -14, -8, -1, -13, 12, 1, -5, 13, 9, 7, 21, 6, 12, 0, 
  0, -16, 0, -1, -7, -12, 4, -4}, {-4, -14, -8, -13, -1, 12, 1, 
  13, -5, 9, 21, 7, 12, 6, 0, -16, 0, -1, 0, -12, -7, -4, 
  4}, {-8, -4, -14, -1, -13, 1, 9, 6, 12, 12, -5, 13, 7, 21, 0, 
  0, -1, -7, -12, 0, -16, 4, -4}, {-8, -4, -14, -13, -1, 1, 9, 12, 6, 
  12, 13, -5, 21, 7, 0, -1, 0, -12, -7, -16, 0, -4, 
  4}, {-8, -14, -4, -1, -13, 9, 1, 6, 12, 12, 7, 21, -5, 13, 
  0, -7, -12, 0, -1, 0, -16, 4, -4}, {-8, -14, -4, -13, -1, 9, 1, 12, 
  6, 12, 21, 7, 13, -5, 0, -12, -7, -1, 0, -16, 0, -4, 
  4}, {-14, -4, -8, -1, -13, 12, 9, 7, 21, 1, -5, 13, 6, 12, 0, 
  0, -16, -7, -12, 0, -1, 4, -4}, {-14, -4, -8, -13, -1, 12, 9, 21, 7,
   1, 13, -5, 12, 6, 0, -16, 0, -12, -7, -1, 0, -4, 
  4}, {-14, -8, -4, -1, -13, 9, 12, 7, 21, 1, 6, 12, -5, 13, 
  0, -7, -12, 0, -16, 0, -1, 4, -4}, {-14, -8, -4, -13, -1, 9, 12, 21,
   7, 1, 12, 6, 13, -5, 0, -12, -7, -16, 0, -1, 0, -4, 
  4}, {-4, -8, -14, -1, -13, 1, 12, -5, 13, 9, 6, 12, 7, 21, 0, 0, -1,
   0, -16, -3, -16, -4, 4}, {-4, -8, -14, -13, -1, 1, 12, 13, -5, 9, 
  12, 6, 21, 7, 0, -1, 0, -16, 0, -16, -3, 
  4, -4}, {-4, -14, -8, -1, -13, 12, 1, -5, 13, 9, 7, 21, 6, 12, 0, 
  0, -16, 0, -1, -3, -16, -4, 4}, {-4, -14, -8, -13, -1, 12, 1, 
  13, -5, 9, 21, 7, 12, 6, 0, -16, 0, -1, 0, -16, -3, 
  4, -4}, {-8, -4, -14, -1, -13, 1, 9, 6, 12, 12, -5, 13, 7, 21, 0, 
  0, -1, -3, -16, 0, -16, -4, 4}, {-8, -4, -14, -13, -1, 1, 9, 12, 6, 
  12, 13, -5, 21, 7, 0, -1, 0, -16, -3, -16, 0, 
  4, -4}, {-8, -14, -4, -1, -13, 9, 1, 6, 12, 12, 7, 21, -5, 13, 
  0, -3, -16, 0, -1, 0, -16, -4, 4}, {-8, -14, -4, -13, -1, 9, 1, 12, 
  6, 12, 21, 7, 13, -5, 0, -16, -3, -1, 0, -16, 0, 
  4, -4}, {-14, -4, -8, -1, -13, 12, 9, 7, 21, 1, -5, 13, 6, 12, 0, 
  0, -16, -3, -16, 0, -1, -4, 4}, {-14, -4, -8, -13, -1, 12, 9, 21, 7,
   1, 13, -5, 12, 6, 0, -16, 0, -16, -3, -1, 0, 
  4, -4}, {-14, -8, -4, -1, -13, 9, 12, 7, 21, 1, 6, 12, -5, 13, 
  0, -3, -16, 0, -16, 0, -1, -4, 4}, {-14, -8, -4, -13, -1, 9, 12, 21,
   7, 1, 12, 6, 13, -5, 0, -16, -3, -16, 0, -1, 0, 4, -4}, {-2, -6, 
  12, -5, -7, -9, 1, -4, 6, 0, 9, 9, 1, -1, 0, 4, -7, -1, 0, 0, -12, 
  0, 12}, {-2, -6, 12, -7, -5, -9, 1, 6, -4, 0, 9, 9, -1, 1, 0, -7, 4,
   0, -1, -12, 0, 12, 0}, {-6, -2, 12, -5, -7, -9, 0, 9, 9, 1, -4, 6, 
  1, -1, 0, 4, -7, 0, -12, -1, 0, 0, 12}, {-6, -2, 12, -7, -5, -9, 0, 
  9, 9, 1, 6, -4, -1, 1, 0, -7, 4, -12, 0, 0, -1, 12, 0}, {-2, -6, 
  12, -4, -8, -9, 1, -4, 6, 0, 9, 9, -1, 1, 0, 4, -7, 0, -1, -12, 0, 
  12, 0}, {-2, -6, 12, -8, -4, -9, 1, 6, -4, 0, 9, 9, 1, -1, 0, -7, 
  4, -1, 0, 0, -12, 0, 12}, {-6, -2, 12, -4, -8, -9, 0, 9, 9, 1, -4, 
  6, -1, 1, 0, 4, -7, -12, 0, 0, -1, 12, 0}, {-6, -2, 12, -8, -4, -9, 
  0, 9, 9, 1, 6, -4, 1, -1, 0, -7, 4, 0, -12, -1, 0, 0, 12}, {-2, -6, 
  12, -5, -7, -9, 1, -4, 6, 0, 9, 9, 1, -1, 0, 4, -7, -1, 0, 
  0, -12, -4, 16}, {-2, -6, 12, -7, -5, -9, 1, 6, -4, 0, 9, 9, -1, 1, 
  0, -7, 4, 0, -1, -12, 0, 16, -4}, {-6, -2, 12, -5, -7, -9, 0, 9, 9, 
  1, -4, 6, 1, -1, 0, 4, -7, 0, -12, -1, 0, -4, 16}, {-6, -2, 
  12, -7, -5, -9, 0, 9, 9, 1, 6, -4, -1, 1, 0, -7, 4, -12, 0, 0, -1, 
  16, -4}, {-1, -4, -3, -2, -4, -2, 0, 3, -1, 6, 3, 7, 2, 6, 0, 0, 
  0, -4, 4, -3, -8, 1, 0}, {-1, -4, -3, -4, -2, -2, 0, -1, 3, 6, 7, 3,
   6, 2, 0, 0, 0, 4, -4, -8, -3, 0, 1}, {-4, -1, -3, -2, -4, -2, 6, 3,
   7, 0, 3, -1, 2, 6, 0, 0, 0, -3, -8, -4, 4, 1, 
  0}, {-4, -1, -3, -4, -2, -2, 6, 7, 3, 0, -1, 3, 6, 2, 0, 0, 
  0, -8, -3, 4, -4, 0, 1}, {0, -2, 3, -1, -2, -2, 0, -1, 1, 0, 3, 2, 
  0, 0, 0, 0, -1, 0, 0, -4, 1, 4, -1}, {0, -2, 3, -1, -2, -2, 0, -1, 
  1, 0, 2, 3, 0, 0, 0, 0, -1, 0, 0, 1, -4, -1, 4}, {0, -2, 
  3, -2, -1, -2, 0, 1, -1, 0, 3, 2, 0, 0, 0, -1, 0, 0, 0, -4, 1, 
  4, -1}, {0, -2, 3, -2, -1, -2, 0, 1, -1, 0, 2, 3, 0, 0, 0, -1, 0, 0,
   0, 1, -4, -1, 4}, {-2, 0, 3, -1, -2, -2, 0, 3, 2, 0, -1, 1, 0, 0, 
  0, 0, -1, -4, 1, 0, 0, 4, -1}, {-2, 0, 3, -1, -2, -2, 0, 2, 3, 
  0, -1, 1, 0, 0, 0, 0, -1, 1, -4, 0, 0, -1, 4}, {-2, 0, 
  3, -2, -1, -2, 0, 3, 2, 0, 1, -1, 0, 0, 0, -1, 0, -4, 1, 0, 0, 
  4, -1}, {-2, 0, 3, -2, -1, -2, 0, 2, 3, 0, 1, -1, 0, 0, 0, -1, 0, 
  1, -4, 0, 0, -1, 4}, {0, -1, 4, -2, -3, -5, 0, -1, 2, 0, 3, 3, 0, 0,
   0, 0, 0, 2, -2, 0, -4, -2, 6}, {0, -1, 4, -3, -2, -5, 0, 2, -1, 0, 
  3, 3, 0, 0, 0, 0, 0, -2, 2, -4, 0, 6, -2}, {-1, 0, 4, -2, -3, -5, 0,
   3, 3, 0, -1, 2, 0, 0, 0, 0, 0, 0, -4, 2, -2, -2, 6}, {-1, 0, 
  4, -3, -2, -5, 0, 3, 3, 0, 2, -1, 0, 0, 0, 0, 0, -4, 0, -2, 2, 
  6, -2}, {-1, -4, -5, -2, -4, -1, 0, 3, -1, 6, 3, 7, 3, 7, 0, 0, 
  0, -4, 4, -3, -8, 0, 0}, {-1, -4, -5, -4, -2, -1, 0, -1, 3, 6, 7, 3,
   7, 3, 0, 0, 0, 4, -4, -8, -3, 0, 0}, {-1, -5, -4, -2, -4, 0, -1, 
  3, -1, 6, 3, 7, 3, 7, 0, -4, 4, 0, 0, -3, -8, 0, 
  0}, {-1, -5, -4, -4, -2, 0, -1, -1, 3, 6, 7, 3, 7, 3, 0, 4, -4, 0, 
  0, -8, -3, 0, 0}, {-4, -1, -5, -2, -4, -1, 6, 3, 7, 0, 3, -1, 3, 7, 
  0, 0, 0, -3, -8, -4, 4, 0, 0}, {-4, -1, -5, -4, -2, -1, 6, 7, 3, 
  0, -1, 3, 7, 3, 0, 0, 0, -8, -3, 4, -4, 0, 0}, {-4, -5, -1, -2, -4, 
  6, -1, 3, 7, 0, 3, 7, 3, -1, 0, -3, -8, 0, 0, -4, 4, 0, 
  0}, {-4, -5, -1, -4, -2, 6, -1, 7, 3, 0, 7, 3, -1, 3, 0, -8, -3, 0, 
  0, 4, -4, 0, 0}, {-5, -1, -4, -2, -4, 0, 6, 3, 7, -1, 3, -1, 3, 7, 
  0, -4, 4, -3, -8, 0, 0, 0, 0}, {-5, -1, -4, -4, -2, 0, 6, 7, 
  3, -1, -1, 3, 7, 3, 0, 4, -4, -8, -3, 0, 0, 0, 
  0}, {-5, -4, -1, -2, -4, 6, 0, 3, 7, -1, 3, 7, 3, -1, 0, -3, -8, -4,
   4, 0, 0, 0, 0}, {-5, -4, -1, -4, -2, 6, 0, 7, 3, -1, 7, 3, -1, 3, 
  0, -8, -3, 4, -4, 0, 0, 0, 0}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0, 
  3, 3, 0, 0, 0, 0, -1, 0, 0, 0, -4, 1, 3}, {0, -2, 4, -3, -1, -3, 0, 
  2, -2, 0, 3, 3, 0, 0, 0, -1, 0, 0, 0, -4, 0, 3, 1}, {-2, 0, 
  4, -1, -3, -3, 0, 3, 3, 0, -2, 2, 0, 0, 0, 0, -1, 0, -4, 0, 0, 1, 
  3}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -1, 0, -4, 0,
   0, 0, 3, 1}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0, 3, 3, 0, 0, 0, 
  1, -2, 0, 0, -4, 0, 3, 1}, {0, -2, 4, -3, -1, -3, 0, 2, -2, 0, 3, 3,
   0, 0, 0, -2, 1, 0, 0, 0, -4, 1, 3}, {-2, 0, 4, -1, -3, -3, 0, 3, 3,
   0, -2, 2, 0, 0, 0, 1, -2, -4, 0, 0, 0, 3, 1}, {-2, 0, 
  4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -2, 1, 0, -4, 0, 0, 1, 
  3}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0, 3, 3, 0, 0, 0, 0, -1, 
  1, -1, -4, 0, 3, 1}, {0, -2, 4, -3, -1, -3, 0, 2, -2, 0, 3, 3, 0, 0,
   0, -1, 0, -1, 1, 0, -4, 1, 3}, {-2, 0, 4, -1, -3, -3, 0, 3, 3, 
  0, -2, 2, 0, 0, 0, 0, -1, -4, 0, 1, -1, 3, 1}, {-2, 0, 
  4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -1, 0, 0, -4, -1, 1, 1, 
  3}, {-1, -3, 2, -2, -2, -2, -1, 3, -1, 0, 3, 3, 1, 1, 0, -4, 4, 0, 
  0, -3, 0, 7, -5}, {-1, -3, 2, -2, -2, -2, -1, -1, 3, 0, 3, 3, 1, 1, 
  0, 4, -4, 0, 0, 0, -3, -5, 7}, {-3, -1, 2, -2, -2, -2, 0, 3, 3, -1, 
  3, -1, 1, 1, 0, -4, 4, -3, 0, 0, 0, 7, -5}, {-3, -1, 2, -2, -2, -2, 
  0, 3, 3, -1, -1, 3, 1, 1, 0, 4, -4, 0, -3, 0, 0, -5, 
  7}, {0, -2, -3, -1, -2, 1, 0, -1, 1, 0, 3, 2, 3, 3, 0, 0, -1, 0, 
  0, -4, 1, 4, -4}, {0, -2, -3, -1, -2, 1, 0, -1, 1, 0, 2, 3, 3, 3, 0,
   0, -1, 0, 0, 1, -4, -4, 4}, {0, -2, -3, -2, -1, 1, 0, 1, -1, 0, 3, 
  2, 3, 3, 0, -1, 0, 0, 0, -4, 1, 4, -4}, {0, -2, -3, -2, -1, 1, 0, 
  1, -1, 0, 2, 3, 3, 3, 0, -1, 0, 0, 0, 1, -4, -4, 
  4}, {0, -3, -2, -1, -2, 0, 1, -1, 1, 0, 3, 3, 3, 2, 0, 0, 0, 
  0, -1, -4, 1, 4, -4}, {0, -3, -2, -1, -2, 0, 1, -1, 1, 0, 3, 3, 2, 
  3, 0, 0, 0, 0, -1, 1, -4, -4, 4}, {0, -3, -2, -2, -1, 0, 1, 1, -1, 
  0, 3, 3, 3, 2, 0, 0, 0, -1, 0, -4, 1, 4, -4}, {0, -3, -2, -2, -1, 0,
   1, 1, -1, 0, 3, 3, 2, 3, 0, 0, 0, -1, 0, 1, -4, -4, 4}, {-2, 
  0, -3, -1, -2, 1, 0, 3, 2, 0, -1, 1, 3, 3, 0, 0, -1, -4, 1, 0, 0, 
  4, -4}, {-2, 0, -3, -1, -2, 1, 0, 2, 3, 0, -1, 1, 3, 3, 0, 0, -1, 
  1, -4, 0, 0, -4, 4}, {-2, 0, -3, -2, -1, 1, 0, 3, 2, 0, 1, -1, 3, 3,
   0, -1, 0, -4, 1, 0, 0, 4, -4}, {-2, 0, -3, -2, -1, 1, 0, 2, 3, 0, 
  1, -1, 3, 3, 0, -1, 0, 1, -4, 0, 0, -4, 4}, {-2, -3, 0, -1, -2, 0, 
  1, 3, 2, 0, 3, 3, -1, 1, 0, -4, 1, 0, -1, 0, 0, 4, -4}, {-2, -3, 
  0, -1, -2, 0, 1, 2, 3, 0, 3, 3, -1, 1, 0, 1, -4, 0, -1, 0, 0, -4, 
  4}, {-2, -3, 0, -2, -1, 0, 1, 3, 2, 0, 3, 3, 1, -1, 0, -4, 1, -1, 0,
   0, 0, 4, -4}, {-2, -3, 0, -2, -1, 0, 1, 2, 3, 0, 3, 3, 1, -1, 0, 
  1, -4, -1, 0, 0, 0, -4, 4}, {-3, 0, -2, -1, -2, 0, 0, 3, 3, 1, -1, 
  1, 3, 2, 0, 0, 0, -4, 1, 0, -1, 4, -4}, {-3, 0, -2, -1, -2, 0, 0, 3,
   3, 1, -1, 1, 2, 3, 0, 0, 0, 1, -4, 0, -1, -4, 4}, {-3, 
  0, -2, -2, -1, 0, 0, 3, 3, 1, 1, -1, 3, 2, 0, 0, 0, -4, 1, -1, 0, 
  4, -4}, {-3, 0, -2, -2, -1, 0, 0, 3, 3, 1, 1, -1, 2, 3, 0, 0, 0, 
  1, -4, -1, 0, -4, 4}, {-3, -2, 0, -1, -2, 0, 0, 3, 3, 1, 3, 2, -1, 
  1, 0, -4, 1, 0, 0, 0, -1, 4, -4}, {-3, -2, 0, -1, -2, 0, 0, 3, 3, 1,
   2, 3, -1, 1, 0, 1, -4, 0, 0, 0, -1, -4, 4}, {-3, -2, 0, -2, -1, 0, 
  0, 3, 3, 1, 3, 2, 1, -1, 0, -4, 1, 0, 0, -1, 0, 4, -4}, {-3, -2, 
  0, -2, -1, 0, 0, 3, 3, 1, 2, 3, 1, -1, 0, 1, -4, 0, 0, -1, 0, -4, 
  4}, {-1, -3, 2, -2, -2, -2, -1, 3, -1, 0, 3, 3, 1, 1, 0, -4, 4, 0, 
  0, -3, 0, 2, 0}, {-1, -3, 2, -2, -2, -2, -1, -1, 3, 0, 3, 3, 1, 1, 
  0, 4, -4, 0, 0, 0, -3, 0, 2}, {-3, -1, 2, -2, -2, -2, 0, 3, 3, -1, 
  3, -1, 1, 1, 0, -4, 4, -3, 0, 0, 0, 2, 0}, {-3, -1, 2, -2, -2, -2, 
  0, 3, 3, -1, -1, 3, 1, 1, 0, 4, -4, 0, -3, 0, 0, 0, 2}, {-1, -2, 
  3, -2, -2, -4, 0, 3, -1, 0, 3, 3, 0, 0, 0, 0, 0, -4, 4, -3, 0, 
  7, -4}, {-1, -2, 3, -2, -2, -4, 0, -1, 3, 0, 3, 3, 0, 0, 0, 0, 0, 
  4, -4, 0, -3, -4, 7}, {-2, -1, 3, -2, -2, -4, 0, 3, 3, 0, 3, -1, 0, 
  0, 0, 0, 0, -3, 0, -4, 4, 7, -4}, {-2, -1, 3, -2, -2, -4, 0, 3, 3, 
  0, -1, 3, 0, 0, 0, 0, 0, 0, -3, 4, -4, -4, 7}, {-2, -3, 
  3, -1, -2, -3, 1, 3, -1, 0, 3, 3, -1, 1, 0, -4, 4, 0, -1, -3, 0, 
  7, -4}, {-2, -3, 3, -1, -2, -3, 1, -1, 3, 0, 3, 3, -1, 1, 0, 4, -4, 
  0, -1, 0, -3, -4, 7}, {-2, -3, 3, -2, -1, -3, 1, 3, -1, 0, 3, 3, 
  1, -1, 0, -4, 4, -1, 0, -3, 0, 7, -4}, {-2, -3, 3, -2, -1, -3, 
  1, -1, 3, 0, 3, 3, 1, -1, 0, 4, -4, -1, 0, 0, -3, -4, 7}, {-3, -2, 
  3, -1, -2, -3, 0, 3, 3, 1, 3, -1, -1, 1, 0, -4, 4, -3, 0, 0, -1, 
  7, -4}, {-3, -2, 3, -1, -2, -3, 0, 3, 3, 1, -1, 3, -1, 1, 0, 4, -4, 
  0, -3, 0, -1, -4, 7}, {-3, -2, 3, -2, -1, -3, 0, 3, 3, 1, 3, -1, 
  1, -1, 0, -4, 4, -3, 0, -1, 0, 7, -4}, {-3, -2, 3, -2, -1, -3, 0, 3,
   3, 1, -1, 3, 1, -1, 0, 4, -4, 0, -3, -1, 0, -4, 7}, {-1, -2, 
  3, -2, -2, -4, 0, 3, -1, 0, 3, 3, 0, 0, 0, 0, 0, -4, 4, -3, 0, 3, 
  0}, {-1, -2, 3, -2, -2, -4, 0, -1, 3, 0, 3, 3, 0, 0, 0, 0, 0, 4, -4,
   0, -3, 0, 3}, {-2, -1, 3, -2, -2, -4, 0, 3, 3, 0, 3, -1, 0, 0, 0, 
  0, 0, -3, 0, -4, 4, 3, 0}, {-2, -1, 3, -2, -2, -4, 0, 3, 3, 0, -1, 
  3, 0, 0, 0, 0, 0, 0, -3, 4, -4, 0, 3}, {-1, -2, -3, -2, -2, -1, 0, 
  3, -1, 0, 3, 3, 3, 3, 0, 0, 0, -4, 4, -3, 0, 
  7, -7}, {-1, -2, -3, -2, -2, -1, 0, 3, -1, 0, 3, 3, 3, 3, 0, 0, 
  0, -4, 4, -3, 0, 0, 0}, {-1, -2, -3, -2, -2, -1, 0, -1, 3, 0, 3, 3, 
  3, 3, 0, 0, 0, 4, -4, 0, -3, 0, 0}, {-1, -2, -3, -2, -2, -1, 0, -1, 
  3, 0, 3, 3, 3, 3, 0, 0, 0, 4, -4, 0, -3, -7, 
  7}, {-1, -3, -2, -2, -2, 0, -1, 3, -1, 0, 3, 3, 3, 3, 0, -4, 4, 0, 
  0, -3, 0, 7, -7}, {-1, -3, -2, -2, -2, 0, -1, 3, -1, 0, 3, 3, 3, 3, 
  0, -4, 4, 0, 0, -3, 0, 0, 0}, {-1, -3, -2, -2, -2, 0, -1, -1, 3, 0, 
  3, 3, 3, 3, 0, 4, -4, 0, 0, 0, -3, 0, 0}, {-1, -3, -2, -2, -2, 
  0, -1, -1, 3, 0, 3, 3, 3, 3, 0, 4, -4, 0, 0, 0, -3, -7, 
  7}, {-2, -1, -3, -2, -2, -1, 0, 3, 3, 0, 3, -1, 3, 3, 0, 0, 0, -3, 
  0, -4, 4, 7, -7}, {-2, -1, -3, -2, -2, -1, 0, 3, 3, 0, 3, -1, 3, 3, 
  0, 0, 0, -3, 0, -4, 4, 0, 0}, {-2, -1, -3, -2, -2, -1, 0, 3, 3, 
  0, -1, 3, 3, 3, 0, 0, 0, 0, -3, 4, -4, 0, 
  0}, {-2, -1, -3, -2, -2, -1, 0, 3, 3, 0, -1, 3, 3, 3, 0, 0, 0, 
  0, -3, 4, -4, -7, 7}, {-2, -3, -1, -2, -2, 0, -1, 3, 3, 0, 3, 3, 
  3, -1, 0, -3, 0, 0, 0, -4, 4, 7, -7}, {-2, -3, -1, -2, -2, 0, -1, 3,
   3, 0, 3, 3, 3, -1, 0, -3, 0, 0, 0, -4, 4, 0, 
  0}, {-2, -3, -1, -2, -2, 0, -1, 3, 3, 0, 3, 3, -1, 3, 0, 0, -3, 0, 
  0, 4, -4, 0, 0}, {-2, -3, -1, -2, -2, 0, -1, 3, 3, 0, 3, 3, -1, 3, 
  0, 0, -3, 0, 0, 4, -4, -7, 7}, {-3, -1, -2, -2, -2, 0, 0, 3, 3, -1, 
  3, -1, 3, 3, 0, -4, 4, -3, 0, 0, 0, 7, -7}, {-3, -1, -2, -2, -2, 0, 
  0, 3, 3, -1, 3, -1, 3, 3, 0, -4, 4, -3, 0, 0, 0, 0, 
  0}, {-3, -1, -2, -2, -2, 0, 0, 3, 3, -1, -1, 3, 3, 3, 0, 4, -4, 
  0, -3, 0, 0, 0, 0}, {-3, -1, -2, -2, -2, 0, 0, 3, 3, -1, -1, 3, 3, 
  3, 0, 4, -4, 0, -3, 0, 0, -7, 7}, {-3, -2, -1, -2, -2, 0, 0, 3, 
  3, -1, 3, 3, 3, -1, 0, -3, 0, -4, 4, 0, 0, 
  7, -7}, {-3, -2, -1, -2, -2, 0, 0, 3, 3, -1, 3, 3, 3, -1, 0, -3, 
  0, -4, 4, 0, 0, 0, 0}, {-3, -2, -1, -2, -2, 0, 0, 3, 3, -1, 3, 
  3, -1, 3, 0, 0, -3, 4, -4, 0, 0, 0, 0}, {-3, -2, -1, -2, -2, 0, 0, 
  3, 3, -1, 3, 3, -1, 3, 0, 0, -3, 4, -4, 0, 0, -7, 7}, {-1, -2, 
  1, -1, -4, -2, 3, -2, 4, 0, 3, 3, 1, 3, 0, 0, -1, 0, -4, 0, -4, 0, 
  3}, {-1, -2, 1, -1, -4, -2, 3, -2, 4, 0, 3, 3, 1, 3, 0, 0, -1, 
  0, -4, -4, 0, 3, 0}, {-1, -2, 1, -4, -1, -2, 3, 4, -2, 0, 3, 3, 3, 
  1, 0, -1, 0, -4, 0, 0, -4, 0, 3}, {-1, -2, 1, -4, -1, -2, 3, 4, -2, 
  0, 3, 3, 3, 1, 0, -1, 0, -4, 0, -4, 0, 3, 0}, {-2, -1, 
  1, -1, -4, -2, 0, 3, 3, 3, -2, 4, 1, 3, 0, 0, -1, 0, -4, 0, -4, 0, 
  3}, {-2, -1, 1, -1, -4, -2, 0, 3, 3, 3, -2, 4, 1, 3, 0, 0, -1, -4, 
  0, 0, -4, 3, 0}, {-2, -1, 1, -4, -1, -2, 0, 3, 3, 3, 4, -2, 3, 1, 
  0, -1, 0, 0, -4, -4, 0, 0, 3}, {-2, -1, 1, -4, -1, -2, 0, 3, 3, 3, 
  4, -2, 3, 1, 0, -1, 0, -4, 0, -4, 0, 3, 0}, {-2, -3, 3, -1, -2, -3, 
  1, 3, -1, 0, 3, 3, -1, 1, 0, -4, 4, 0, -1, -3, 0, 3, 0}, {-2, -3, 
  3, -1, -2, -3, 1, -1, 3, 0, 3, 3, -1, 1, 0, 4, -4, 0, -1, 0, -3, 0, 
  3}, {-2, -3, 3, -1, -2, -3, 1, -1, 3, 0, 3, 3, -1, 1, 0, 4, -4, 
  0, -1, -3, 0, 3, 0}, {-2, -3, 3, -2, -1, -3, 1, 3, -1, 0, 3, 3, 
  1, -1, 0, -4, 4, -1, 0, 0, -3, 0, 3}, {-2, -3, 3, -2, -1, -3, 1, 
  3, -1, 0, 3, 3, 1, -1, 0, -4, 4, -1, 0, -3, 0, 3, 0}, {-2, -3, 
  3, -2, -1, -3, 1, -1, 3, 0, 3, 3, 1, -1, 0, 4, -4, -1, 0, 0, -3, 0, 
  3}, {-3, -2, 3, -1, -2, -3, 0, 3, 3, 1, 3, -1, -1, 1, 0, -4, 4, -3, 
  0, 0, -1, 3, 0}, {-3, -2, 3, -1, -2, -3, 0, 3, 3, 1, -1, 3, -1, 1, 
  0, 4, -4, 0, -3, 0, -1, 0, 3}, {-3, -2, 3, -1, -2, -3, 0, 3, 3, 
  1, -1, 3, -1, 1, 0, 4, -4, -3, 0, 0, -1, 3, 0}, {-3, -2, 
  3, -2, -1, -3, 0, 3, 3, 1, 3, -1, 1, -1, 0, -4, 4, 0, -3, -1, 0, 0, 
  3}, {-3, -2, 3, -2, -1, -3, 0, 3, 3, 1, 3, -1, 1, -1, 0, -4, 4, -3, 
  0, -1, 0, 3, 0}, {-3, -2, 3, -2, -1, -3, 0, 3, 3, 1, -1, 3, 1, -1, 
  0, 4, -4, 0, -3, -1, 0, 0, 3}, {-2, -2, 3, -2, -3, -3, 3, 2, 1, 0, 
  3, 3, -1, 3, 0, -2, 1, 0, -4, -4, 0, 4, 0}, {-2, -2, 3, -2, -3, -3, 
  0, 3, 3, 3, 2, 1, -1, 3, 0, -2, 1, -4, 0, 0, -4, 4, 0}, {-2, -2, 
  3, -3, -2, -3, 3, 1, 2, 0, 3, 3, 3, -1, 0, 1, -2, -4, 0, 0, -4, 0, 
  4}, {-2, -2, 3, -3, -2, -3, 0, 3, 3, 3, 1, 2, 3, -1, 0, 1, -2, 
  0, -4, -4, 0, 0, 4}, {-2, -6, 12, -4, -8, -9, 1, -4, 6, 0, 9, 9, -1,
   1, 0, 4, -7, 0, -1, -12, 0, 8, 4}, {-2, -6, 12, -8, -4, -9, 1, 
  6, -4, 0, 9, 9, 1, -1, 0, -7, 4, -1, 0, 0, -12, 4, 8}, {-6, -2, 
  12, -4, -8, -9, 0, 9, 9, 1, -4, 6, -1, 1, 0, 4, -7, -12, 0, 0, -1, 
  8, 4}, {-6, -2, 12, -8, -4, -9, 0, 9, 9, 1, 6, -4, 1, -1, 0, -7, 4, 
  0, -12, -1, 0, 4, 8}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0, 3, 3, 0, 
  0, 0, 0, -1, 0, 0, 0, -4, 0, 4}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0,
   3, 3, 0, 0, 0, 0, -1, 0, 0, -4, 0, 4, 0}, {0, -2, 4, -3, -1, -3, 0,
   2, -2, 0, 3, 3, 0, 0, 0, -1, 0, 0, 0, 0, -4, 0, 4}, {0, -2, 
  4, -3, -1, -3, 0, 2, -2, 0, 3, 3, 0, 0, 0, -1, 0, 0, 0, -4, 0, 4, 
  0}, {-2, 0, 4, -1, -3, -3, 0, 3, 3, 0, -2, 2, 0, 0, 0, 0, -1, 0, -4,
   0, 0, 0, 4}, {-2, 0, 4, -1, -3, -3, 0, 3, 3, 0, -2, 2, 0, 0, 0, 
  0, -1, -4, 0, 0, 0, 4, 0}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2,
   0, 0, 0, -1, 0, 0, -4, 0, 0, 0, 4}, {-2, 0, 4, -3, -1, -3, 0, 3, 3,
   0, 2, -2, 0, 0, 0, -1, 0, -4, 0, 0, 0, 4, 0}, {0, -2, 
  4, -1, -3, -3, 0, -2, 2, 0, 3, 3, 0, 0, 0, 1, -2, 0, 0, 0, -4, 0, 
  4}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0, 3, 3, 0, 0, 0, 1, -2, 0, 
  0, -4, 0, 4, 0}, {0, -2, 4, -3, -1, -3, 0, 2, -2, 0, 3, 3, 0, 0, 
  0, -2, 1, 0, 0, 0, -4, 0, 4}, {0, -2, 4, -3, -1, -3, 0, 2, -2, 0, 3,
   3, 0, 0, 0, -2, 1, 0, 0, -4, 0, 4, 0}, {-2, 0, 4, -1, -3, -3, 0, 3,
   3, 0, -2, 2, 0, 0, 0, 1, -2, 0, -4, 0, 0, 0, 4}, {-2, 0, 
  4, -1, -3, -3, 0, 3, 3, 0, -2, 2, 0, 0, 0, 1, -2, -4, 0, 0, 0, 4, 
  0}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -2, 1, 0, -4,
   0, 0, 0, 4}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -2,
   1, -4, 0, 0, 0, 4, 0}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 3, 3, 4,
   4, 0, 0, -1, 0, 0, -4, 0, 0, 0}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 
  0, 3, 3, 4, 4, 0, -1, 0, 0, 0, 0, -4, 0, 0}, {0, -4, -2, -1, -3, 0, 
  1, -2, 2, 0, 4, 4, 3, 3, 0, 0, 0, 0, -1, -4, 0, 0, 
  0}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 3, 3, 0, 0, 0, -1, 0, 
  0, -4, 0, 0}, {-2, 0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4, 4, 0, 
  0, -1, -4, 0, 0, 0, 0, 0}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 2, -2,
   4, 4, 0, -1, 0, 0, -4, 0, 0, 0, 0}, {-2, -4, 0, -1, -3, 0, 1, 3, 3,
   0, 4, 4, -2, 2, 0, -4, 0, 0, -1, 0, 0, 0, 0}, {-2, -4, 0, -3, -1, 
  0, 1, 3, 3, 0, 4, 4, 2, -2, 0, 0, -4, -1, 0, 0, 0, 0, 0}, {-4, 
  0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 0, 0, -4, 0, 0, -1, 0,
   0}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 3, 0, 0, 0, 
  0, -4, -1, 0, 0, 0}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1, 3, 3, -2, 2,
   0, -4, 0, 0, 0, 0, -1, 0, 0}, {-4, -2, 0, -3, -1, 0, 0, 4, 4, 1, 3,
   3, 2, -2, 0, 0, -4, 0, 0, -1, 0, 0, 0}, {0, -2, 4, -1, -3, -3, 
  0, -2, 2, 0, 3, 3, 0, 0, 0, 0, -1, 1, -1, 0, -4, 0, 4}, {0, -2, 
  4, -1, -3, -3, 0, -2, 2, 0, 3, 3, 0, 0, 0, 0, -1, 1, -1, -4, 0, 4, 
  0}, {0, -2, 4, -3, -1, -3, 0, 2, -2, 0, 3, 3, 0, 0, 0, -1, 0, -1, 1,
   0, -4, 0, 4}, {0, -2, 4, -3, -1, -3, 0, 2, -2, 0, 3, 3, 0, 0, 
  0, -1, 0, -1, 1, -4, 0, 4, 0}, {-2, 0, 4, -1, -3, -3, 0, 3, 3, 
  0, -2, 2, 0, 0, 0, 0, -1, 0, -4, 1, -1, 0, 4}, {-2, 0, 
  4, -1, -3, -3, 0, 3, 3, 0, -2, 2, 0, 0, 0, 0, -1, -4, 0, 1, -1, 4, 
  0}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -1, 0, 
  0, -4, -1, 1, 0, 4}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0,
   0, -1, 0, -4, 0, -1, 1, 4, 0}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 
  3, 3, 4, 4, 0, 1, -2, 0, 0, 0, -4, 0, 0}, {0, -2, -4, -3, -1, 1, 0, 
  2, -2, 0, 3, 3, 4, 4, 0, -2, 1, 0, 0, -4, 0, 0, 
  0}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 0, 4, 4, 3, 3, 0, 0, 0, 1, -2, 
  0, -4, 0, 0}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 3, 3, 0, 0, 
  0, -2, 1, -4, 0, 0, 0}, {-2, 0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4,
   4, 0, 1, -2, 0, -4, 0, 0, 0, 0}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0,
   2, -2, 4, 4, 0, -2, 1, -4, 0, 0, 0, 0, 0}, {-2, -4, 0, -1, -3, 0, 
  1, 3, 3, 0, 4, 4, -2, 2, 0, 0, -4, 1, -2, 0, 0, 0, 0}, {-2, -4, 
  0, -3, -1, 0, 1, 3, 3, 0, 4, 4, 2, -2, 0, -4, 0, -2, 1, 0, 0, 0, 
  0}, {-4, 0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 0, 0, 0, -4, 
  1, -2, 0, 0}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 3, 0, 0, 
  0, -4, 0, -2, 1, 0, 0}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1, 3, 3, -2,
   2, 0, 0, -4, 0, 0, 1, -2, 0, 0}, {-4, -2, 0, -3, -1, 0, 0, 4, 4, 1,
   3, 3, 2, -2, 0, -4, 0, 0, 0, -2, 1, 0, 0}, {0, -2, -4, -1, -3, 1, 
  0, -2, 2, 0, 3, 3, 4, 4, 0, 0, -1, 1, -1, 0, -4, 0, 
  0}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 3, 3, 4, 4, 0, 0, -1, 0, 0, 
  0, -4, 1, -1}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 0, 3, 3, 4, 4, 
  0, -1, 0, 0, 0, -4, 0, -1, 1}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 0, 
  3, 3, 4, 4, 0, -1, 0, -1, 1, -4, 0, 0, 0}, {0, -4, -2, -1, -3, 0, 
  1, -2, 2, 0, 4, 4, 3, 3, 0, 1, -1, 0, -1, 0, -4, 0, 
  0}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 0, 4, 4, 3, 3, 0, 0, 0, 0, -1, 
  0, -4, 1, -1}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 3, 3, 0, 0,
   0, -1, 0, -4, 0, -1, 1}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 
  3, 3, 0, -1, 1, -1, 0, -4, 0, 0, 0}, {-2, 0, -4, -1, -3, 1, 0, 3, 3,
   0, -2, 2, 4, 4, 0, 0, -1, 0, -4, 1, -1, 0, 0}, {-2, 0, -4, -1, -3, 
  1, 0, 3, 3, 0, -2, 2, 4, 4, 0, 0, -1, 0, -4, 0, 0, 1, -1}, {-2, 
  0, -4, -3, -1, 1, 0, 3, 3, 0, 2, -2, 4, 4, 0, -1, 0, -4, 0, 0, 
  0, -1, 1}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 2, -2, 4, 4, 0, -1, 
  0, -4, 0, -1, 1, 0, 0}, {-2, -4, 0, -1, -3, 0, 1, 3, 3, 0, 4, 4, -2,
   2, 0, 0, -4, 0, -1, 1, -1, 0, 0}, {-2, -4, 0, -1, -3, 0, 1, 3, 3, 
  0, 4, 4, -2, 2, 0, 0, -4, 0, -1, 0, 0, 1, -1}, {-2, -4, 0, -3, -1, 
  0, 1, 3, 3, 0, 4, 4, 2, -2, 0, -4, 0, -1, 0, 0, 0, -1, 1}, {-2, -4, 
  0, -3, -1, 0, 1, 3, 3, 0, 4, 4, 2, -2, 0, -4, 0, -1, 0, -1, 1, 0, 
  0}, {-4, 0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 1, -1, 0, -4,
   0, -1, 0, 0}, {-4, 0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 0,
   0, 0, -4, 0, -1, 1, -1}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 
  3, 3, 0, 0, 0, -4, 0, -1, 0, -1, 1}, {-4, 0, -2, -3, -1, 0, 0, 4, 4,
   1, 2, -2, 3, 3, 0, -1, 1, -4, 0, -1, 0, 0, 0}, {-4, -2, 0, -1, -3, 
  0, 0, 4, 4, 1, 3, 3, -2, 2, 0, 0, -4, 1, -1, 0, -1, 0, 0}, {-4, -2, 
  0, -1, -3, 0, 0, 4, 4, 1, 3, 3, -2, 2, 0, 0, -4, 0, 0, 0, -1, 
  1, -1}, {-4, -2, 0, -3, -1, 0, 0, 4, 4, 1, 3, 3, 2, -2, 0, -4, 0, 0,
   0, -1, 0, -1, 1}, {-4, -2, 0, -3, -1, 0, 0, 4, 4, 1, 3, 3, 2, -2, 
  0, -4, 0, -1, 1, -1, 0, 0, 0}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 
  3, 3, 4, 4, 0, 1, -2, 0, 0, -4, 0, -1, 1}, {0, -2, -4, -3, -1, 1, 0,
   2, -2, 0, 3, 3, 4, 4, 0, -2, 1, 0, 0, 0, -4, 
  1, -1}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 0, 4, 4, 3, 3, 0, 0, 0, 
  1, -2, -4, 0, -1, 1}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 3, 
  3, 0, 0, 0, -2, 1, 0, -4, 1, -1}, {-2, 0, -4, -1, -3, 1, 0, 3, 3, 
  0, -2, 2, 4, 4, 0, 1, -2, -4, 0, 0, 0, -1, 1}, {-2, 0, -4, -3, -1, 
  1, 0, 3, 3, 0, 2, -2, 4, 4, 0, -2, 1, 0, -4, 0, 0, 1, -1}, {-2, -4, 
  0, -1, -3, 0, 1, 3, 3, 0, 4, 4, -2, 2, 0, -4, 0, 1, -2, 0, 0, -1, 
  1}, {-2, -4, 0, -3, -1, 0, 1, 3, 3, 0, 4, 4, 2, -2, 0, 0, -4, -2, 1,
   0, 0, 1, -1}, {-4, 0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 0,
   0, -4, 0, 1, -2, -1, 1}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 
  3, 3, 0, 0, 0, 0, -4, -2, 1, 1, -1}, {-4, -2, 0, -1, -3, 0, 0, 4, 4,
   1, 3, 3, -2, 2, 0, -4, 0, 0, 0, 1, -2, -1, 1}, {-4, -2, 0, -3, -1, 
  0, 0, 4, 4, 1, 3, 3, 2, -2, 0, 0, -4, 0, 0, -2, 1, 
  1, -1}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 3, 3, 4, 4, 0, 0, -1, 
  1, -1, -4, 0, -1, 1}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 0, 3, 3, 4, 
  4, 0, -1, 0, -1, 1, 0, -4, 1, -1}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 
  0, 4, 4, 3, 3, 0, 1, -1, 0, -1, -4, 0, -1, 1}, {0, -4, -2, -3, -1, 
  0, 1, 2, -2, 0, 4, 4, 3, 3, 0, -1, 1, -1, 0, 0, -4, 1, -1}, {-2, 
  0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4, 4, 0, 0, -1, -4, 0, 
  1, -1, -1, 1}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 2, -2, 4, 4, 
  0, -1, 0, 0, -4, -1, 1, 1, -1}, {-2, -4, 0, -1, -3, 0, 1, 3, 3, 0, 
  4, 4, -2, 2, 0, -4, 0, 0, -1, 1, -1, -1, 1}, {-2, -4, 0, -3, -1, 0, 
  1, 3, 3, 0, 4, 4, 2, -2, 0, 0, -4, -1, 0, -1, 1, 1, -1}, {-4, 
  0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 1, -1, -4, 0, 
  0, -1, -1, 1}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 3, 
  0, -1, 1, 0, -4, -1, 0, 1, -1}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1, 
  3, 3, -2, 2, 0, -4, 0, 1, -1, 0, -1, -1, 1}, {-4, -2, 0, -3, -1, 0, 
  0, 4, 4, 1, 3, 3, 2, -2, 0, 0, -4, -1, 1, -1, 0, 1, -1}, {0, -1, 
  4, -2, -3, -5, 0, -1, 2, 0, 3, 3, 0, 0, 0, 0, 0, 2, -2, 0, -4, 0, 
  4}, {0, -1, 4, -3, -2, -5, 0, 2, -1, 0, 3, 3, 0, 0, 0, 0, 0, -2, 
  2, -4, 0, 4, 0}, {-1, 0, 4, -2, -3, -5, 0, 3, 3, 0, -1, 2, 0, 0, 0, 
  0, 0, 0, -4, 2, -2, 0, 4}, {-1, 0, 4, -3, -2, -5, 0, 3, 3, 0, 2, -1,
   0, 0, 0, 0, 0, -4, 0, -2, 2, 4, 0}, {0, -1, -4, -2, -3, -1, 0, -1, 
  2, 0, 3, 3, 4, 4, 0, 0, 0, 2, -2, 0, -4, 0, 
  0}, {0, -1, -4, -2, -3, -1, 0, -1, 2, 0, 3, 3, 4, 4, 0, 0, 0, 2, -2,
   0, -4, -6, 6}, {0, -1, -4, -3, -2, -1, 0, 2, -1, 0, 3, 3, 4, 4, 0, 
  0, 0, -2, 2, -4, 0, 6, -6}, {0, -1, -4, -3, -2, -1, 0, 2, -1, 0, 3, 
  3, 4, 4, 0, 0, 0, -2, 2, -4, 0, 0, 0}, {0, -4, -1, -2, -3, 
  0, -1, -1, 2, 0, 4, 4, 3, 3, 0, 2, -2, 0, 0, 0, -4, 0, 
  0}, {0, -4, -1, -2, -3, 0, -1, -1, 2, 0, 4, 4, 3, 3, 0, 2, -2, 0, 0,
   0, -4, -6, 6}, {0, -4, -1, -3, -2, 0, -1, 2, -1, 0, 4, 4, 3, 3, 
  0, -2, 2, 0, 0, -4, 0, 6, -6}, {0, -4, -1, -3, -2, 0, -1, 2, -1, 0, 
  4, 4, 3, 3, 0, -2, 2, 0, 0, -4, 0, 0, 0}, {-1, 0, -4, -2, -3, -1, 0,
   3, 3, 0, -1, 2, 4, 4, 0, 0, 0, 0, -4, 2, -2, 0, 0}, {-1, 
  0, -4, -2, -3, -1, 0, 3, 3, 0, -1, 2, 4, 4, 0, 0, 0, 0, -4, 
  2, -2, -6, 6}, {-1, 0, -4, -3, -2, -1, 0, 3, 3, 0, 2, -1, 4, 4, 0, 
  0, 0, -4, 0, -2, 2, 6, -6}, {-1, 0, -4, -3, -2, -1, 0, 3, 3, 0, 
  2, -1, 4, 4, 0, 0, 0, -4, 0, -2, 2, 0, 0}, {-1, -4, 0, -2, -3, 
  0, -1, 3, 3, 0, 4, 4, -1, 2, 0, 0, -4, 0, 0, 2, -2, 0, 0}, {-1, -4, 
  0, -2, -3, 0, -1, 3, 3, 0, 4, 4, -1, 2, 0, 0, -4, 0, 0, 2, -2, -6, 
  6}, {-1, -4, 0, -3, -2, 0, -1, 3, 3, 0, 4, 4, 2, -1, 0, -4, 0, 0, 
  0, -2, 2, 6, -6}, {-1, -4, 0, -3, -2, 0, -1, 3, 3, 0, 4, 4, 2, -1, 
  0, -4, 0, 0, 0, -2, 2, 0, 0}, {-4, 0, -1, -2, -3, 0, 0, 4, 
  4, -1, -1, 2, 3, 3, 0, 2, -2, 0, -4, 0, 0, 0, 0}, {-4, 
  0, -1, -2, -3, 0, 0, 4, 4, -1, -1, 2, 3, 3, 0, 2, -2, 0, -4, 0, 
  0, -6, 6}, {-4, 0, -1, -3, -2, 0, 0, 4, 4, -1, 2, -1, 3, 3, 0, -2, 
  2, -4, 0, 0, 0, 6, -6}, {-4, 0, -1, -3, -2, 0, 0, 4, 4, -1, 2, -1, 
  3, 3, 0, -2, 2, -4, 0, 0, 0, 0, 0}, {-4, -1, 0, -2, -3, 0, 0, 4, 
  4, -1, 3, 3, -1, 2, 0, 0, -4, 2, -2, 0, 0, 0, 0}, {-4, -1, 
  0, -2, -3, 0, 0, 4, 4, -1, 3, 3, -1, 2, 0, 0, -4, 2, -2, 0, 0, -6, 
  6}, {-4, -1, 0, -3, -2, 0, 0, 4, 4, -1, 3, 3, 2, -1, 0, -4, 0, -2, 
  2, 0, 0, 6, -6}, {-4, -1, 0, -3, -2, 0, 0, 4, 4, -1, 3, 3, 2, -1, 
  0, -4, 0, -2, 2, 0, 0, 0, 0}, {-1, -2, -5, -1, -4, 1, 3, -2, 4, 0, 
  3, 3, 4, 6, 0, 0, -1, 0, -4, 0, -4, 0, 0}, {-1, -2, -5, -1, -4, 1, 
  3, -2, 4, 0, 3, 3, 4, 6, 0, 0, -1, 0, -4, -4, 0, 0, 
  0}, {-1, -2, -5, -4, -1, 1, 3, 4, -2, 0, 3, 3, 6, 4, 0, -1, 0, -4, 
  0, 0, -4, 0, 0}, {-1, -2, -5, -4, -1, 1, 3, 4, -2, 0, 3, 3, 6, 4, 
  0, -1, 0, -4, 0, -4, 0, 0, 0}, {-1, -5, -2, -1, -4, 3, 1, -2, 4, 0, 
  4, 6, 3, 3, 0, 0, -4, 0, -1, 0, -4, 0, 0}, {-1, -5, -2, -1, -4, 3, 
  1, -2, 4, 0, 4, 6, 3, 3, 0, 0, -4, 0, -1, -4, 0, 0, 
  0}, {-1, -5, -2, -4, -1, 3, 1, 4, -2, 0, 6, 4, 3, 3, 0, -4, 0, -1, 
  0, 0, -4, 0, 0}, {-1, -5, -2, -4, -1, 3, 1, 4, -2, 0, 6, 4, 3, 3, 
  0, -4, 0, -1, 0, -4, 0, 0, 0}, {-2, -1, -5, -1, -4, 1, 0, 3, 3, 
  3, -2, 4, 4, 6, 0, 0, -1, 0, -4, 0, -4, 0, 0}, {-2, -1, -5, -1, -4, 
  1, 0, 3, 3, 3, -2, 4, 4, 6, 0, 0, -1, -4, 0, 0, -4, 0, 
  0}, {-2, -1, -5, -4, -1, 1, 0, 3, 3, 3, 4, -2, 6, 4, 0, -1, 0, 
  0, -4, -4, 0, 0, 0}, {-2, -1, -5, -4, -1, 1, 0, 3, 3, 3, 4, -2, 6, 
  4, 0, -1, 0, -4, 0, -4, 0, 0, 0}, {-2, -5, -1, -1, -4, 0, 1, 3, 3, 
  3, 4, 6, -2, 4, 0, 0, -4, 0, -1, 0, -4, 0, 0}, {-2, -5, -1, -1, -4, 
  0, 1, 3, 3, 3, 4, 6, -2, 4, 0, -4, 0, 0, -1, 0, -4, 0, 
  0}, {-2, -5, -1, -4, -1, 0, 1, 3, 3, 3, 6, 4, 4, -2, 0, 0, -4, -1, 
  0, -4, 0, 0, 0}, {-2, -5, -1, -4, -1, 0, 1, 3, 3, 3, 6, 4, 4, -2, 
  0, -4, 0, -1, 0, -4, 0, 0, 0}, {-5, -1, -2, -1, -4, 3, 0, 4, 6, 
  1, -2, 4, 3, 3, 0, 0, -4, 0, -4, 0, -1, 0, 0}, {-5, -1, -2, -1, -4, 
  3, 0, 4, 6, 1, -2, 4, 3, 3, 0, 0, -4, -4, 0, 0, -1, 0, 
  0}, {-5, -1, -2, -4, -1, 3, 0, 6, 4, 1, 4, -2, 3, 3, 0, -4, 0, 
  0, -4, -1, 0, 0, 0}, {-5, -1, -2, -4, -1, 3, 0, 6, 4, 1, 4, -2, 3, 
  3, 0, -4, 0, -4, 0, -1, 0, 0, 0}, {-5, -2, -1, -1, -4, 0, 3, 4, 6, 
  1, 3, 3, -2, 4, 0, 0, -4, 0, -4, 0, -1, 0, 0}, {-5, -2, -1, -1, -4, 
  0, 3, 4, 6, 1, 3, 3, -2, 4, 0, -4, 0, 0, -4, 0, -1, 0, 
  0}, {-5, -2, -1, -4, -1, 0, 3, 6, 4, 1, 3, 3, 4, -2, 0, 0, -4, -4, 
  0, -1, 0, 0, 0}, {-5, -2, -1, -4, -1, 0, 3, 6, 4, 1, 3, 3, 4, -2, 
  0, -4, 0, -4, 0, -1, 0, 0, 0}, {-1, -2, 1, -1, -4, -2, 3, -2, 4, 0, 
  3, 3, 1, 3, 0, 0, -1, 0, -4, 0, -4, -1, 4}, {-1, -2, 1, -1, -4, -2, 
  3, -2, 4, 0, 3, 3, 1, 3, 0, 0, -1, 0, -4, -4, 0, 4, -1}, {-1, -2, 
  1, -4, -1, -2, 3, 4, -2, 0, 3, 3, 3, 1, 0, -1, 0, -4, 0, 0, -4, -1, 
  4}, {-1, -2, 1, -4, -1, -2, 3, 4, -2, 0, 3, 3, 3, 1, 0, -1, 0, -4, 
  0, -4, 0, 4, -1}, {-2, -1, 1, -1, -4, -2, 0, 3, 3, 3, -2, 4, 1, 3, 
  0, 0, -1, 0, -4, 0, -4, -1, 4}, {-2, -1, 1, -1, -4, -2, 0, 3, 3, 
  3, -2, 4, 1, 3, 0, 0, -1, -4, 0, 0, -4, 4, -1}, {-2, -1, 
  1, -4, -1, -2, 0, 3, 3, 3, 4, -2, 3, 1, 0, -1, 0, 0, -4, -4, 0, -1, 
  4}, {-2, -1, 1, -4, -1, -2, 0, 3, 3, 3, 4, -2, 3, 1, 0, -1, 0, -4, 
  0, -4, 0, 4, -1}, {-2, -3, 3, -1, -2, -3, 1, -1, 3, 0, 3, 3, -1, 1, 
  0, 4, -4, 0, -1, -3, 0, -1, 4}, {-2, -3, 3, -2, -1, -3, 1, 3, -1, 0,
   3, 3, 1, -1, 0, -4, 4, -1, 0, 0, -3, 4, -1}, {-3, -2, 
  3, -1, -2, -3, 0, 3, 3, 1, -1, 3, -1, 1, 0, 4, -4, -3, 0, 0, -1, -1,
   4}, {-3, -2, 3, -2, -1, -3, 0, 3, 3, 1, 3, -1, 1, -1, 0, -4, 4, 
  0, -3, -1, 0, 4, -1}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 3, 3, 4, 
  4, 0, 0, -1, 0, 0, 0, -4, -4, 4}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 
  0, 3, 3, 4, 4, 0, -1, 0, 0, 0, -4, 0, 4, -4}, {0, -4, -2, -1, -3, 0,
   1, -2, 2, 0, 4, 4, 3, 3, 0, 0, 0, 0, -1, 0, -4, -4, 
  4}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 3, 3, 0, 0, 0, -1, 
  0, -4, 0, 4, -4}, {-2, 0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4, 4, 0,
   0, -1, 0, -4, 0, 0, -4, 4}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 
  2, -2, 4, 4, 0, -1, 0, -4, 0, 0, 0, 4, -4}, {-2, -4, 0, -1, -3, 0, 
  1, 3, 3, 0, 4, 4, -2, 2, 0, 0, -4, 0, -1, 0, 0, -4, 4}, {-2, -4, 
  0, -3, -1, 0, 1, 3, 3, 0, 4, 4, 2, -2, 0, -4, 0, -1, 0, 0, 0, 
  4, -4}, {-4, 0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 0, 0, 
  0, -4, 0, -1, -4, 4}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 
  3, 0, 0, 0, -4, 0, -1, 0, 4, -4}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1,
   3, 3, -2, 2, 0, 0, -4, 0, 0, 0, -1, -4, 4}, {-4, -2, 0, -3, -1, 0, 
  0, 4, 4, 1, 3, 3, 2, -2, 0, -4, 0, 0, 0, -1, 0, 
  4, -4}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 3, 3, 4, 4, 0, 1, -2, 0,
   0, -4, 0, 4, -4}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 0, 3, 3, 4, 4, 
  0, -2, 1, 0, 0, 0, -4, -4, 4}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 0, 
  4, 4, 3, 3, 0, 0, 0, 1, -2, -4, 0, 4, -4}, {0, -4, -2, -3, -1, 0, 1,
   2, -2, 0, 4, 4, 3, 3, 0, 0, 0, -2, 1, 0, -4, -4, 4}, {-2, 
  0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4, 4, 0, 1, -2, -4, 0, 0, 0, 
  4, -4}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 2, -2, 4, 4, 0, -2, 1, 
  0, -4, 0, 0, -4, 4}, {-2, -4, 0, -1, -3, 0, 1, 3, 3, 0, 4, 4, -2, 2,
   0, -4, 0, 1, -2, 0, 0, 4, -4}, {-2, -4, 0, -3, -1, 0, 1, 3, 3, 0, 
  4, 4, 2, -2, 0, 0, -4, -2, 1, 0, 0, -4, 4}, {-4, 0, -2, -1, -3, 0, 
  0, 4, 4, 1, -2, 2, 3, 3, 0, 0, 0, -4, 0, 1, -2, 4, -4}, {-4, 
  0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 3, 0, 0, 0, 0, -4, -2, 
  1, -4, 4}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1, 3, 3, -2, 2, 0, -4, 0,
   0, 0, 1, -2, 4, -4}, {-4, -2, 0, -3, -1, 0, 0, 4, 4, 1, 3, 3, 
  2, -2, 0, 0, -4, 0, 0, -2, 1, -4, 4}, {0, -2, -4, -1, -3, 1, 0, -2, 
  2, 0, 3, 3, 4, 4, 0, 0, -1, 1, -1, -4, 0, 
  4, -4}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 0, 3, 3, 4, 4, 0, -1, 
  0, -1, 1, 0, -4, -4, 4}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 0, 4, 4, 
  3, 3, 0, 1, -1, 0, -1, -4, 0, 4, -4}, {0, -4, -2, -3, -1, 0, 1, 
  2, -2, 0, 4, 4, 3, 3, 0, -1, 1, -1, 0, 0, -4, -4, 4}, {-2, 
  0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4, 4, 0, 0, -1, -4, 0, 1, -1, 
  4, -4}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 2, -2, 4, 4, 0, -1, 0, 
  0, -4, -1, 1, -4, 4}, {-2, -4, 0, -1, -3, 0, 1, 3, 3, 0, 4, 4, -2, 
  2, 0, -4, 0, 0, -1, 1, -1, 4, -4}, {-2, -4, 0, -3, -1, 0, 1, 3, 3, 
  0, 4, 4, 2, -2, 0, 0, -4, -1, 0, -1, 1, -4, 4}, {-4, 0, -2, -1, -3, 
  0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 1, -1, -4, 0, 0, -1, 4, -4}, {-4, 
  0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 3, 0, -1, 1, 0, -4, -1, 
  0, -4, 4}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1, 3, 3, -2, 2, 0, -4, 0,
   1, -1, 0, -1, 4, -4}, {-4, -2, 0, -3, -1, 0, 0, 4, 4, 1, 3, 3, 
  2, -2, 0, 0, -4, -1, 1, -1, 0, -4, 4}, {-1, -2, -5, -1, -4, 1, 
  3, -2, 4, 0, 3, 3, 4, 6, 0, 0, -1, 0, -4, 0, -4, -4, 
  4}, {-1, -2, -5, -1, -4, 1, 3, -2, 4, 0, 3, 3, 4, 6, 0, 0, -1, 
  0, -4, -4, 0, 4, -4}, {-1, -2, -5, -4, -1, 1, 3, 4, -2, 0, 3, 3, 6, 
  4, 0, -1, 0, -4, 0, 0, -4, -4, 4}, {-1, -2, -5, -4, -1, 1, 3, 4, -2,
   0, 3, 3, 6, 4, 0, -1, 0, -4, 0, -4, 0, 4, -4}, {-1, -5, -2, -1, -4,
   3, 1, -2, 4, 0, 4, 6, 3, 3, 0, 0, -4, 0, -1, 0, -4, -4, 
  4}, {-1, -5, -2, -1, -4, 3, 1, -2, 4, 0, 4, 6, 3, 3, 0, 0, -4, 
  0, -1, -4, 0, 4, -4}, {-1, -5, -2, -4, -1, 3, 1, 4, -2, 0, 6, 4, 3, 
  3, 0, -4, 0, -1, 0, 0, -4, -4, 4}, {-1, -5, -2, -4, -1, 3, 1, 4, -2,
   0, 6, 4, 3, 3, 0, -4, 0, -1, 0, -4, 0, 4, -4}, {-2, -1, -5, -1, -4,
   1, 0, 3, 3, 3, -2, 4, 4, 6, 0, 0, -1, 0, -4, 0, -4, -4, 
  4}, {-2, -1, -5, -1, -4, 1, 0, 3, 3, 3, -2, 4, 4, 6, 0, 0, -1, -4, 
  0, 0, -4, 4, -4}, {-2, -1, -5, -4, -1, 1, 0, 3, 3, 3, 4, -2, 6, 4, 
  0, -1, 0, 0, -4, -4, 0, -4, 4}, {-2, -1, -5, -4, -1, 1, 0, 3, 3, 3, 
  4, -2, 6, 4, 0, -1, 0, -4, 0, -4, 0, 4, -4}, {-2, -5, -1, -1, -4, 0,
   1, 3, 3, 3, 4, 6, -2, 4, 0, 0, -4, 0, -1, 0, -4, -4, 
  4}, {-2, -5, -1, -1, -4, 0, 1, 3, 3, 3, 4, 6, -2, 4, 0, -4, 0, 
  0, -1, 0, -4, 4, -4}, {-2, -5, -1, -4, -1, 0, 1, 3, 3, 3, 6, 4, 
  4, -2, 0, 0, -4, -1, 0, -4, 0, -4, 4}, {-2, -5, -1, -4, -1, 0, 1, 3,
   3, 3, 6, 4, 4, -2, 0, -4, 0, -1, 0, -4, 0, 
  4, -4}, {-5, -1, -2, -1, -4, 3, 0, 4, 6, 1, -2, 4, 3, 3, 0, 0, -4, 
  0, -4, 0, -1, -4, 4}, {-5, -1, -2, -1, -4, 3, 0, 4, 6, 1, -2, 4, 3, 
  3, 0, 0, -4, -4, 0, 0, -1, 4, -4}, {-5, -1, -2, -4, -1, 3, 0, 6, 4, 
  1, 4, -2, 3, 3, 0, -4, 0, 0, -4, -1, 0, -4, 4}, {-5, -1, -2, -4, -1,
   3, 0, 6, 4, 1, 4, -2, 3, 3, 0, -4, 0, -4, 0, -1, 0, 
  4, -4}, {-5, -2, -1, -1, -4, 0, 3, 4, 6, 1, 3, 3, -2, 4, 0, 0, -4, 
  0, -4, 0, -1, -4, 4}, {-5, -2, -1, -1, -4, 0, 3, 4, 6, 1, 3, 3, -2, 
  4, 0, -4, 0, 0, -4, 0, -1, 4, -4}, {-5, -2, -1, -4, -1, 0, 3, 6, 4, 
  1, 3, 3, 4, -2, 0, 0, -4, -4, 0, -1, 0, -4, 4}, {-5, -2, -1, -4, -1,
   0, 3, 6, 4, 1, 3, 3, 4, -2, 0, -4, 0, -4, 0, -1, 0, 
  4, -4}, {-2, -4, -4, -1, -4, 3, 3, -2, 6, 3, 4, 4, 4, 4, 0, 0, -4, 
  0, -4, -4, -2, 0, 0}, {-2, -4, -4, -4, -1, 3, 3, 6, -2, 3, 4, 4, 4, 
  4, 0, -4, 0, -4, 0, -2, -4, 0, 0}, {-4, -2, -4, -1, -4, 3, 3, 4, 4, 
  3, -2, 6, 4, 4, 0, 0, -4, -4, -2, 0, -4, 0, 0}, {-4, -2, -4, -4, -1,
   3, 3, 4, 4, 3, 6, -2, 4, 4, 0, -4, 0, -2, -4, -4, 0, 0, 
  0}, {-4, -4, -2, -1, -4, 3, 3, 4, 4, 3, 4, 4, -2, 6, 0, -4, -2, 
  0, -4, 0, -4, 0, 0}, {-4, -4, -2, -4, -1, 3, 3, 4, 4, 3, 4, 4, 
  6, -2, 0, -2, -4, -4, 0, -4, 0, 0, 0}, {-2, -4, -4, -1, -4, 3, 
  3, -2, 6, 3, 4, 4, 4, 4, 0, 0, -4, 0, -4, -5, -1, 0, 
  0}, {-2, -4, -4, -4, -1, 3, 3, 6, -2, 3, 4, 4, 4, 4, 0, -4, 0, -4, 
  0, -1, -5, 0, 0}, {-4, -2, -4, -1, -4, 3, 3, 4, 4, 3, -2, 6, 4, 4, 
  0, 0, -4, -5, -1, 0, -4, 0, 0}, {-4, -2, -4, -4, -1, 3, 3, 4, 4, 3, 
  6, -2, 4, 4, 0, -4, 0, -1, -5, -4, 0, 0, 0}, {-4, -4, -2, -1, -4, 3,
   3, 4, 4, 3, 4, 4, -2, 6, 0, -5, -1, 0, -4, 0, -4, 0, 
  0}, {-4, -4, -2, -4, -1, 3, 3, 4, 4, 3, 4, 4, 6, -2, 0, -1, -5, -4, 
  0, -4, 0, 0, 0}, {-2, -4, -4, -1, -4, 3, 3, -2, 6, 3, 4, 4, 4, 4, 0,
   0, -4, 0, -4, -4, -2, -1, 1}, {-2, -4, -4, -4, -1, 3, 3, 6, -2, 3, 
  4, 4, 4, 4, 0, -4, 0, -4, 0, -2, -4, 1, -1}, {-4, -2, -4, -1, -4, 3,
   3, 4, 4, 3, -2, 6, 4, 4, 0, 0, -4, -4, -2, 0, -4, -1, 
  1}, {-4, -2, -4, -4, -1, 3, 3, 4, 4, 3, 6, -2, 4, 4, 0, -4, 
  0, -2, -4, -4, 0, 1, -1}, {-4, -4, -2, -1, -4, 3, 3, 4, 4, 3, 4, 
  4, -2, 6, 0, -4, -2, 0, -4, 0, -4, -1, 1}, {-4, -4, -2, -4, -1, 3, 
  3, 4, 4, 3, 4, 4, 6, -2, 0, -2, -4, -4, 0, -4, 0, 
  1, -1}, {-2, -4, -4, -1, -4, 3, 3, -2, 6, 3, 4, 4, 4, 4, 0, 0, -4, 
  0, -4, -5, -1, 1, -1}, {-2, -4, -4, -4, -1, 3, 3, 6, -2, 3, 4, 4, 4,
   4, 0, -4, 0, -4, 0, -1, -5, -1, 1}, {-4, -2, -4, -1, -4, 3, 3, 4, 
  4, 3, -2, 6, 4, 4, 0, 0, -4, -5, -1, 0, -4, 
  1, -1}, {-4, -2, -4, -4, -1, 3, 3, 4, 4, 3, 6, -2, 4, 4, 0, -4, 
  0, -1, -5, -4, 0, -1, 1}, {-4, -4, -2, -1, -4, 3, 3, 4, 4, 3, 4, 
  4, -2, 6, 0, -5, -1, 0, -4, 0, -4, 1, -1}, {-4, -4, -2, -4, -1, 3, 
  3, 4, 4, 3, 4, 4, 6, -2, 0, -1, -5, -4, 0, -4, 0, -1, 1}, {-1, -2, 
  9, -6, -6, -12, 0, 5, -1, 0, 7, 7, 0, 0, 0, 0, 0, -6, 6, -9, 0, 
  15, -6}, {-1, -2, 9, -6, -6, -12, 0, 5, -1, 0, 7, 7, 0, 0, 0, 0, 
  0, -6, 6, -9, 0, 9, 0}, {-1, -2, 9, -6, -6, -12, 0, -1, 5, 0, 7, 7, 
  0, 0, 0, 0, 0, 6, -6, 0, -9, 0, 9}, {-1, -2, 9, -6, -6, -12, 0, -1, 
  5, 0, 7, 7, 0, 0, 0, 0, 0, 6, -6, 0, -9, -6, 15}, {-2, -1, 
  9, -6, -6, -12, 0, 7, 7, 0, 5, -1, 0, 0, 0, 0, 0, -9, 0, -6, 6, 
  15, -6}, {-2, -1, 9, -6, -6, -12, 0, 7, 7, 0, 5, -1, 0, 0, 0, 0, 
  0, -9, 0, -6, 6, 9, 0}, {-2, -1, 9, -6, -6, -12, 0, 7, 7, 0, -1, 5, 
  0, 0, 0, 0, 0, 0, -9, 6, -6, 0, 9}, {-2, -1, 9, -6, -6, -12, 0, 7, 
  7, 0, -1, 5, 0, 0, 0, 0, 0, 0, -9, 6, -6, -6, 
  15}, {-1, -2, -9, -6, -6, -3, 0, 5, -1, 0, 7, 7, 9, 9, 0, 0, 0, -6, 
  6, -9, 0, 15, -15}, {-1, -2, -9, -6, -6, -3, 0, 5, -1, 0, 7, 7, 9, 
  9, 0, 0, 0, -6, 6, -9, 0, 0, 0}, {-1, -2, -9, -6, -6, -3, 0, -1, 5, 
  0, 7, 7, 9, 9, 0, 0, 0, 6, -6, 0, -9, 0, 
  0}, {-1, -2, -9, -6, -6, -3, 0, -1, 5, 0, 7, 7, 9, 9, 0, 0, 0, 
  6, -6, 0, -9, -15, 15}, {-1, -9, -2, -6, -6, 0, -3, 5, -1, 0, 9, 9, 
  7, 7, 0, -6, 6, 0, 0, -9, 0, 15, -15}, {-1, -9, -2, -6, -6, 0, -3, 
  5, -1, 0, 9, 9, 7, 7, 0, -6, 6, 0, 0, -9, 0, 0, 
  0}, {-1, -9, -2, -6, -6, 0, -3, -1, 5, 0, 9, 9, 7, 7, 0, 6, -6, 0, 
  0, 0, -9, 0, 0}, {-1, -9, -2, -6, -6, 0, -3, -1, 5, 0, 9, 9, 7, 7, 
  0, 6, -6, 0, 0, 0, -9, -15, 15}, {-2, -1, -9, -6, -6, -3, 0, 7, 7, 
  0, 5, -1, 9, 9, 0, 0, 0, -9, 0, -6, 6, 
  15, -15}, {-2, -1, -9, -6, -6, -3, 0, 7, 7, 0, 5, -1, 9, 9, 0, 0, 
  0, -9, 0, -6, 6, 0, 0}, {-2, -1, -9, -6, -6, -3, 0, 7, 7, 0, -1, 5, 
  9, 9, 0, 0, 0, 0, -9, 6, -6, 0, 0}, {-2, -1, -9, -6, -6, -3, 0, 7, 
  7, 0, -1, 5, 9, 9, 0, 0, 0, 0, -9, 6, -6, -15, 
  15}, {-2, -9, -1, -6, -6, 0, -3, 7, 7, 0, 9, 9, 5, -1, 0, -9, 0, 0, 
  0, -6, 6, 15, -15}, {-2, -9, -1, -6, -6, 0, -3, 7, 7, 0, 9, 9, 
  5, -1, 0, -9, 0, 0, 0, -6, 6, 0, 0}, {-2, -9, -1, -6, -6, 0, -3, 7, 
  7, 0, 9, 9, -1, 5, 0, 0, -9, 0, 0, 6, -6, 0, 
  0}, {-2, -9, -1, -6, -6, 0, -3, 7, 7, 0, 9, 9, -1, 5, 0, 0, -9, 0, 
  0, 6, -6, -15, 15}, {-9, -1, -2, -6, -6, 0, 0, 9, 9, -3, 5, -1, 7, 
  7, 0, -6, 6, -9, 0, 0, 0, 15, -15}, {-9, -1, -2, -6, -6, 0, 0, 9, 
  9, -3, 5, -1, 7, 7, 0, -6, 6, -9, 0, 0, 0, 0, 
  0}, {-9, -1, -2, -6, -6, 0, 0, 9, 9, -3, -1, 5, 7, 7, 0, 6, -6, 
  0, -9, 0, 0, 0, 0}, {-9, -1, -2, -6, -6, 0, 0, 9, 9, -3, -1, 5, 7, 
  7, 0, 6, -6, 0, -9, 0, 0, -15, 15}, {-9, -2, -1, -6, -6, 0, 0, 9, 
  9, -3, 7, 7, 5, -1, 0, -9, 0, -6, 6, 0, 0, 
  15, -15}, {-9, -2, -1, -6, -6, 0, 0, 9, 9, -3, 7, 7, 5, -1, 0, -9, 
  0, -6, 6, 0, 0, 0, 0}, {-9, -2, -1, -6, -6, 0, 0, 9, 9, -3, 7, 
  7, -1, 5, 0, 0, -9, 6, -6, 0, 0, 0, 0}, {-9, -2, -1, -6, -6, 0, 0, 
  9, 9, -3, 7, 7, -1, 5, 0, 0, -9, 6, -6, 0, 0, -15, 15}, {0, -1, 
  3, -2, -2, -4, 0, 1, 1, 0, 3, 1, 0, 0, 0, 0, 0, -1, 0, -4, 2, 
  5, -2}, {0, -1, 3, -2, -2, -4, 0, 1, 1, 0, 1, 3, 0, 0, 0, 0, 0, 
  0, -1, 2, -4, -2, 5}, {0, -1, 3, -2, -2, -4, 0, 1, 0, 0, 3, 2, 0, 0,
   0, 0, 0, -1, 1, -4, 1, 5, -2}, {0, -1, 3, -2, -2, -4, 0, 0, 1, 0, 
  2, 3, 0, 0, 0, 0, 0, 1, -1, 1, -4, -2, 5}, {-1, 0, 3, -2, -2, -4, 0,
   3, 2, 0, 1, 0, 0, 0, 0, 0, 0, -4, 1, -1, 1, 5, -2}, {-1, 0, 
  3, -2, -2, -4, 0, 3, 1, 0, 1, 1, 0, 0, 0, 0, 0, -4, 2, -1, 0, 
  5, -2}, {-1, 0, 3, -2, -2, -4, 0, 2, 3, 0, 0, 1, 0, 0, 0, 0, 0, 
  1, -4, 1, -1, -2, 5}, {-1, 0, 3, -2, -2, -4, 0, 1, 3, 0, 1, 1, 0, 0,
   0, 0, 0, 2, -4, 0, -1, -2, 5}, {-2, -2, 3, -2, -3, -3, 3, 2, 1, 0, 
  3, 3, -1, 3, 0, -2, 1, 0, -4, -4, 0, 5, -1}, {-2, -2, 3, -2, -3, -3,
   0, 3, 3, 3, 2, 1, -1, 3, 0, -2, 1, -4, 0, 0, -4, 5, -1}, {-2, -2, 
  3, -3, -2, -3, 3, 1, 2, 0, 3, 3, 3, -1, 0, 1, -2, -4, 0, 0, -4, -1, 
  5}, {-2, -2, 3, -3, -2, -3, 0, 3, 3, 3, 1, 2, 3, -1, 0, 1, -2, 
  0, -4, -4, 0, -1, 5}, {-1, -4, -3, -2, -4, -2, 0, 3, -1, 6, 3, 7, 2,
   6, 0, 0, 0, -4, 4, -3, -8, 5, -4}, {-1, -4, -3, -4, -2, -2, 0, -1, 
  3, 6, 7, 3, 6, 2, 0, 0, 0, 4, -4, -8, -3, -4, 
  5}, {-4, -1, -3, -2, -4, -2, 6, 3, 7, 0, 3, -1, 2, 6, 0, 0, 
  0, -3, -8, -4, 4, 5, -4}, {-4, -1, -3, -4, -2, -2, 6, 7, 3, 0, -1, 
  3, 6, 2, 0, 0, 0, -8, -3, 4, -4, -4, 5}, {0, -2, 4, -1, -3, -3, 
  0, -2, 2, 0, 3, 3, 0, 0, 0, 0, -1, 0, 0, -4, 0, 5, -1}, {0, -2, 
  4, -3, -1, -3, 0, 2, -2, 0, 3, 3, 0, 0, 0, -1, 0, 0, 0, 0, -4, -1, 
  5}, {-2, 0, 4, -1, -3, -3, 0, 3, 3, 0, -2, 2, 0, 0, 0, 0, -1, -4, 0,
   0, 0, 5, -1}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 
  0, -1, 0, 0, -4, 0, 0, -1, 5}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0, 
  3, 3, 0, 0, 0, 1, -2, 0, 0, 0, -4, -1, 5}, {0, -2, 4, -3, -1, -3, 0,
   2, -2, 0, 3, 3, 0, 0, 0, -2, 1, 0, 0, -4, 0, 5, -1}, {-2, 0, 
  4, -1, -3, -3, 0, 3, 3, 0, -2, 2, 0, 0, 0, 1, -2, 0, -4, 0, 0, -1, 
  5}, {-2, 0, 4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -2, 1, -4, 0,
   0, 0, 5, -1}, {0, -2, 4, -1, -3, -3, 0, -2, 2, 0, 3, 3, 0, 0, 0, 
  0, -1, 1, -1, 0, -4, -1, 5}, {0, -2, 4, -3, -1, -3, 0, 2, -2, 0, 3, 
  3, 0, 0, 0, -1, 0, -1, 1, -4, 0, 5, -1}, {-2, 0, 4, -1, -3, -3, 0, 
  3, 3, 0, -2, 2, 0, 0, 0, 0, -1, 0, -4, 1, -1, -1, 5}, {-2, 0, 
  4, -3, -1, -3, 0, 3, 3, 0, 2, -2, 0, 0, 0, -1, 0, -4, 0, -1, 1, 
  5, -1}, {-1, -4, -5, -2, -4, -1, 0, 3, -1, 6, 3, 7, 3, 7, 0, 0, 
  0, -4, 4, -3, -8, 5, -5}, {-1, -4, -5, -4, -2, -1, 0, -1, 3, 6, 7, 
  3, 7, 3, 0, 0, 0, 4, -4, -8, -3, -5, 5}, {-1, -5, -4, -2, -4, 0, -1,
   3, -1, 6, 3, 7, 3, 7, 0, -4, 4, 0, 0, -3, -8, 
  5, -5}, {-1, -5, -4, -4, -2, 0, -1, -1, 3, 6, 7, 3, 7, 3, 0, 4, -4, 
  0, 0, -8, -3, -5, 5}, {-4, -1, -5, -2, -4, -1, 6, 3, 7, 0, 3, -1, 3,
   7, 0, 0, 0, -3, -8, -4, 4, 5, -5}, {-4, -1, -5, -4, -2, -1, 6, 7, 
  3, 0, -1, 3, 7, 3, 0, 0, 0, -8, -3, 4, -4, -5, 
  5}, {-4, -5, -1, -2, -4, 6, -1, 3, 7, 0, 3, 7, 3, -1, 0, -3, -8, 0, 
  0, -4, 4, 5, -5}, {-4, -5, -1, -4, -2, 6, -1, 7, 3, 0, 7, 3, -1, 3, 
  0, -8, -3, 0, 0, 4, -4, -5, 5}, {-5, -1, -4, -2, -4, 0, 6, 3, 7, -1,
   3, -1, 3, 7, 0, -4, 4, -3, -8, 0, 0, 5, -5}, {-5, -1, -4, -4, -2, 
  0, 6, 7, 3, -1, -1, 3, 7, 3, 0, 4, -4, -8, -3, 0, 0, -5, 
  5}, {-5, -4, -1, -2, -4, 6, 0, 3, 7, -1, 3, 7, 3, -1, 0, -3, -8, -4,
   4, 0, 0, 5, -5}, {-5, -4, -1, -4, -2, 6, 0, 7, 3, -1, 7, 3, -1, 3, 
  0, -8, -3, 4, -4, 0, 0, -5, 5}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 
  3, 3, 4, 4, 0, 0, -1, 0, 0, -4, 0, 5, -5}, {0, -2, -4, -3, -1, 1, 0,
   2, -2, 0, 3, 3, 4, 4, 0, -1, 0, 0, 0, 0, -4, -5, 
  5}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 0, 4, 4, 3, 3, 0, 0, 0, 
  0, -1, -4, 0, 5, -5}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 3, 
  3, 0, 0, 0, -1, 0, 0, -4, -5, 5}, {-2, 0, -4, -1, -3, 1, 0, 3, 3, 
  0, -2, 2, 4, 4, 0, 0, -1, -4, 0, 0, 0, 5, -5}, {-2, 0, -4, -3, -1, 
  1, 0, 3, 3, 0, 2, -2, 4, 4, 0, -1, 0, 0, -4, 0, 0, -5, 5}, {-2, -4, 
  0, -1, -3, 0, 1, 3, 3, 0, 4, 4, -2, 2, 0, -4, 0, 0, -1, 0, 0, 
  5, -5}, {-2, -4, 0, -3, -1, 0, 1, 3, 3, 0, 4, 4, 2, -2, 0, 
  0, -4, -1, 0, 0, 0, -5, 5}, {-4, 0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 
  2, 3, 3, 0, 0, 0, -4, 0, 0, -1, 5, -5}, {-4, 0, -2, -3, -1, 0, 0, 4,
   4, 1, 2, -2, 3, 3, 0, 0, 0, 0, -4, -1, 0, -5, 5}, {-4, -2, 
  0, -1, -3, 0, 0, 4, 4, 1, 3, 3, -2, 2, 0, -4, 0, 0, 0, 0, -1, 
  5, -5}, {-4, -2, 0, -3, -1, 0, 0, 4, 4, 1, 3, 3, 2, -2, 0, 0, -4, 0,
   0, -1, 0, -5, 5}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 3, 3, 4, 4, 
  0, 1, -2, 0, 0, 0, -4, -5, 5}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 0, 
  3, 3, 4, 4, 0, -2, 1, 0, 0, -4, 0, 5, -5}, {0, -4, -2, -1, -3, 0, 
  1, -2, 2, 0, 4, 4, 3, 3, 0, 0, 0, 1, -2, 0, -4, -5, 
  5}, {0, -4, -2, -3, -1, 0, 1, 2, -2, 0, 4, 4, 3, 3, 0, 0, 0, -2, 
  1, -4, 0, 5, -5}, {-2, 0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4, 4, 0,
   1, -2, 0, -4, 0, 0, -5, 5}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 
  2, -2, 4, 4, 0, -2, 1, -4, 0, 0, 0, 5, -5}, {-2, -4, 0, -1, -3, 0, 
  1, 3, 3, 0, 4, 4, -2, 2, 0, 0, -4, 1, -2, 0, 0, -5, 5}, {-2, -4, 
  0, -3, -1, 0, 1, 3, 3, 0, 4, 4, 2, -2, 0, -4, 0, -2, 1, 0, 0, 
  5, -5}, {-4, 0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 0, 0, 
  0, -4, 1, -2, -5, 5}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 
  3, 0, 0, 0, -4, 0, -2, 1, 5, -5}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1,
   3, 3, -2, 2, 0, 0, -4, 0, 0, 1, -2, -5, 5}, {-4, -2, 0, -3, -1, 0, 
  0, 4, 4, 1, 3, 3, 2, -2, 0, -4, 0, 0, 0, -2, 1, 
  5, -5}, {0, -2, -4, -1, -3, 1, 0, -2, 2, 0, 3, 3, 4, 4, 0, 0, -1, 
  1, -1, 0, -4, -5, 5}, {0, -2, -4, -3, -1, 1, 0, 2, -2, 0, 3, 3, 4, 
  4, 0, -1, 0, -1, 1, -4, 0, 5, -5}, {0, -4, -2, -1, -3, 0, 1, -2, 2, 
  0, 4, 4, 3, 3, 0, 1, -1, 0, -1, 0, -4, -5, 5}, {0, -4, -2, -3, -1, 
  0, 1, 2, -2, 0, 4, 4, 3, 3, 0, -1, 1, -1, 0, -4, 0, 5, -5}, {-2, 
  0, -4, -1, -3, 1, 0, 3, 3, 0, -2, 2, 4, 4, 0, 0, -1, 0, -4, 
  1, -1, -5, 5}, {-2, 0, -4, -3, -1, 1, 0, 3, 3, 0, 2, -2, 4, 4, 
  0, -1, 0, -4, 0, -1, 1, 5, -5}, {-2, -4, 0, -1, -3, 0, 1, 3, 3, 0, 
  4, 4, -2, 2, 0, 0, -4, 0, -1, 1, -1, -5, 5}, {-2, -4, 0, -3, -1, 0, 
  1, 3, 3, 0, 4, 4, 2, -2, 0, -4, 0, -1, 0, -1, 1, 5, -5}, {-4, 
  0, -2, -1, -3, 0, 0, 4, 4, 1, -2, 2, 3, 3, 0, 1, -1, 0, -4, 
  0, -1, -5, 5}, {-4, 0, -2, -3, -1, 0, 0, 4, 4, 1, 2, -2, 3, 3, 
  0, -1, 1, -4, 0, -1, 0, 5, -5}, {-4, -2, 0, -1, -3, 0, 0, 4, 4, 1, 
  3, 3, -2, 2, 0, 0, -4, 1, -1, 0, -1, -5, 5}, {-4, -2, 0, -3, -1, 0, 
  0, 4, 4, 1, 3, 3, 2, -2, 0, -4, 0, -1, 1, -1, 0, 5, -5}}

